Corrigendum to "Universal factorization of 3n-j (j>2) symbols..." [J. Phys. A: Math. Gen. 37 (2004) 3259]

Ten values of 12-j symbols of the first kind published earlier are challenged by values calculated with an independent Python program. The program first implements a narrow class of square roots of rational numbers, utilizing Python's unlimited representation of big integers. Wigner's 3jm symbols, 6-j, 9-j, 12-j and 15-j symbols are then calculated by their familiar representations as sums over products of these.

==> anc/Wigner3jPy/MANIFEST <==
README.txt
setup.py
doc/__init__.html
doc/surd.html
doc/wigner3j.html
wigner3jPy/__init__.py
wigner3jPy/surd.py
wigner3jPy/wigner3j.py


==> anc/Wigner3jPy/MANIFEST.in <==
include README.txt
include wigner3jPy/*.py
include doc/*.html


==> anc/Wigner3jPy/README.txt <==
This is a native python3.1 package to calculate Wigner 3jm symbols, 6-j, 9-j, 12-j, 15-j and (two kinds of) 18-j symbols.

==install NZMATH==
It builds on top of the number theoretic library of
        http://tnt.math.se.tmu.ac.jp/nzmath/

We assume this has been installed and converted to python3 with s.th. like
        gunzip NZMATH-1.0.1.tar.gz
        tar xf NZMATH-1.0.1.tar ;
        2to3 -w NZMATH-1.0.1

        Then patch nzmath/poly/termorder.py at two places, by changing the
                ascending_order = UnivarTermOrder(cmp)
        to
                ascending_order = UnivarTermOrder.cmp
        and
                lexicographic_order = MultivarTermOrder(cmp)
        to
                lexicographic_order = MultivarTermOrder.cmp

        cd NZMATH-1.0.1 
        python3 setup.py install
        touch $HOME/.nzmath.d/nzmath.conf.py

==install==
To install run
        python3 setup.py install

==author==
Richard J. Mathar, http://www.strw.leidenuniv.nl/~mathar


==> anc/Wigner3jPy/doc/__init__.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD HTML 4.0 Transitional//EN">
<html><head><title>Python: module __init__</title>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8">
</head><body bgcolor="#f0f0f8">

<table width="100%" cellspacing=0 cellpadding=2 border=0 summary="heading">
<tr bgcolor="#7799ee">
<td valign=bottom>&nbsp;<br>
<font color="#ffffff" face="helvetica, arial">&nbsp;<br><big><big><strong>__init__</strong></big></big></font></td
><td align=right valign=bottom
><font color="#ffffff" face="helvetica, arial"><a href=".">index</a><br><a href="file:/data1/mathar/publ/arxiv1102/Wigner3jPy/wigner3jPy/__init__.py">/data1/mathar/publ/arxiv1102/Wigner3jPy/wigner3jPy/__init__.py</a></font></td></tr></table>
    <p><tt>wigner3jPy&nbsp;is&nbsp;a&nbsp;python3&nbsp;package&nbsp;to&nbsp;compute&nbsp;Wigner&nbsp;symbols.<br>
&nbsp;<br>
The&nbsp;module&nbsp;surd&nbsp;contains&nbsp;an&nbsp;implementation&nbsp;of&nbsp;exact&nbsp;square&nbsp;roots&nbsp;with<br>
real&nbsp;values&nbsp;(i.e.&nbsp;square&nbsp;roots&nbsp;of&nbsp;negative&nbsp;numbers&nbsp;are&nbsp;not&nbsp;implemented).<br>
&nbsp;<br>
The&nbsp;module&nbsp;wigner3j&nbsp;allows&nbsp;computation&nbsp;of&nbsp;Wigner-3jm,&nbsp;6j,&nbsp;9j,&nbsp;12j&nbsp;and&nbsp;15j&nbsp;symbols<br>
as&nbsp;representations&nbsp;of&nbsp;these&nbsp;square&nbsp;roots.<br>
&nbsp;<br>
Richard&nbsp;J.&nbsp;Mathar,&nbsp;<a href="http://www.strw.leidenuniv.nl/~mathar">http://www.strw.leidenuniv.nl/~mathar</a></tt></p>
<p>
<table width="100%" cellspacing=0 cellpadding=2 border=0 summary="section">
<tr bgcolor="#55aa55">
<td colspan=3 valign=bottom>&nbsp;<br>
<font color="#ffffff" face="helvetica, arial"><big><strong>Data</strong></big></font></td></tr>
    
<tr><td bgcolor="#55aa55"><tt>&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;</tt></td><td>&nbsp;</td>
<td width="100%"><strong>__all__</strong> = ['surd', 'wigner3j']</td></tr></table>
</body></html>

==> anc/Wigner3jPy/doc/surd.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD HTML 4.0 Transitional//EN">
<html><head><title>Python: module surd</title>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8">
</head><body bgcolor="#f0f0f8">

<table width="100%" cellspacing=0 cellpadding=2 border=0 summary="heading">
<tr bgcolor="#7799ee">
<td valign=bottom>&nbsp;<br>
<font color="#ffffff" face="helvetica, arial">&nbsp;<br><big><big><strong>surd</strong></big></big></font></td
><td align=right valign=bottom
><font color="#ffffff" face="helvetica, arial"><a href=".">index</a><br><a href="file:/data1/mathar/publ/arxiv1102/Wigner3jPy/wigner3jPy/surd.py">/data1/mathar/publ/arxiv1102/Wigner3jPy/wigner3jPy/surd.py</a></font></td></tr></table>
    <p><tt>Python3.1&nbsp;definition&nbsp;of&nbsp;a&nbsp;simple&nbsp;class&nbsp;of&nbsp;square&nbsp;roots&nbsp;of&nbsp;rational&nbsp;numbers.<br>
Numbers&nbsp;of&nbsp;this&nbsp;type&nbsp;are&nbsp;stored&nbsp;with&nbsp;attributes&nbsp;'pref'&nbsp;and&nbsp;'disc',<br>
both&nbsp;of&nbsp;type&nbsp;fractions.Fraction,&nbsp;in&nbsp;the&nbsp;class&nbsp;<a href="#Surd">Surd</a>&nbsp;and&nbsp;have&nbsp;a&nbsp;numerical&nbsp;value&nbsp;of&nbsp;pref*sqrt(disc).<br>
The&nbsp;supported&nbsp;manipulations&nbsp;are&nbsp;multiplication,&nbsp;division,&nbsp;to&nbsp;some&nbsp;degree<br>
subtraction&nbsp;and&nbsp;addition,&nbsp;string&nbsp;conversion&nbsp;(for&nbsp;printing),&nbsp;conversion<br>
to&nbsp;a&nbsp;float()&nbsp;or&nbsp;decimal,&nbsp;&nbsp;building&nbsp;the&nbsp;absolute&nbsp;value&nbsp;abs(),&nbsp;the&nbsp;unary&nbsp;negation,<br>
testing&nbsp;against&nbsp;being&nbsp;an&nbsp;exact&nbsp;integer&nbsp;or&nbsp;rational&nbsp;number,&nbsp;and&nbsp;conversions<br>
to&nbsp;these.<br>
&nbsp;<br>
The&nbsp;class&nbsp;<a href="#SurdVec">SurdVec</a>&nbsp;is&nbsp;an&nbsp;additive&nbsp;variant,&nbsp;a&nbsp;vector&nbsp;of&nbsp;instances&nbsp;of&nbsp;type&nbsp;<a href="#Surd">Surd</a><br>
which&nbsp;assume&nbsp;a&nbsp;value&nbsp;which&nbsp;is&nbsp;the&nbsp;sum&nbsp;of&nbsp;all&nbsp;components&nbsp;of&nbsp;the&nbsp;vector.<br>
&nbsp;<br>
==usage==<br>
python3<br>
&gt;&gt;&gt;&nbsp;from&nbsp;wigner3jPy&nbsp;import&nbsp;surd<br>
&nbsp;<br>
Richard&nbsp;J.&nbsp;Mathar,&nbsp;<a href="http://www.strw.leidenuniv.nl/~mathar">http://www.strw.leidenuniv.nl/~mathar</a></tt></p>
<p>
<table width="100%" cellspacing=0 cellpadding=2 border=0 summary="section">
<tr bgcolor="#aa55cc">
<td colspan=3 valign=bottom>&nbsp;<br>
<font color="#ffffff" face="helvetica, arial"><big><strong>Modules</strong></big></font></td></tr>
    
<tr><td bgcolor="#aa55cc"><tt>&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;</tt></td><td>&nbsp;</td>
<td width="100%"><table width="100%" summary="list"><tr><td width="25%" valign=top><a href="decimal.html">decimal</a><br>
<a href="fractions.html">fractions</a><br>
</td><td width="25%" valign=top><a href="math.html">math</a><br>
<a href="numbers.html">numbers</a><br>
</td><td width="25%" valign=top><a href="nzmath.html">nzmath</a><br>
<a href="sys.html">sys</a><br>
</td><td width="25%" valign=top></td></tr></table></td></tr></table><p>
<table width="100%" cellspacing=0 cellpadding=2 border=0 summary="section">
<tr bgcolor="#ee77aa">
<td colspan=3 valign=bottom>&nbsp;<br>
<font color="#ffffff" face="helvetica, arial"><big><strong>Classes</strong></big></font></td></tr>
    
<tr><td bgcolor="#ee77aa"><tt>&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;</tt></td><td>&nbsp;</td>
<td width="100%"><dl>
<dt><font face="helvetica, arial"><a href="numbers.html#Number">numbers.Number</a>(<a href="builtins.html#object">builtins.object</a>)
</font></dt><dd>
<dl>
<dt><font face="helvetica, arial"><a href="surd.html#Surd">Surd</a>
</font></dt><dt><font face="helvetica, arial"><a href="surd.html#SurdVec">SurdVec</a>
</font></dt></dl>
</dd>
</dl>
 <p>
<table width="100%" cellspacing=0 cellpadding=2 border=0 summary="section">
<tr bgcolor="#ffc8d8">
<td colspan=3 valign=bottom>&nbsp;<br>
<font color="#000000" face="helvetica, arial"><a name="Surd">class <strong>Surd</strong></a>(<a href="numbers.html#Number">numbers.Number</a>)</font></td></tr>
    
<tr bgcolor="#ffc8d8"><td rowspan=2><tt>&nbsp;&nbsp;&nbsp;</tt></td>
<td colspan=2><tt>Square&nbsp;roots&nbsp;of&nbsp;rational&nbsp;numbers.<br>
These&nbsp;are&nbsp;products&nbsp;of&nbsp;a&nbsp;prefactor&nbsp;(attribute&nbsp;pref)&nbsp;and&nbsp;an&nbsp;implicit&nbsp;square&nbsp;root&nbsp;of&nbsp;a<br>
discriminant&nbsp;(attribute&nbsp;disc),&nbsp;both&nbsp;of&nbsp;type&nbsp;Fraction&nbsp;and&nbsp;therefore&nbsp;with&nbsp;a&nbsp;precise&nbsp;representation.<br>
&nbsp;<br>
&gt;&gt;&gt;&nbsp;s&nbsp;=&nbsp;surd.<a href="#Surd">Surd</a>(3,5)&nbsp;&nbsp;#&nbsp;3*sqrt(5)<br>
&gt;&gt;&gt;&nbsp;print(s)<br>
3*(5)^(1/2)<br>
&nbsp;<br>
&gt;&gt;&gt;&nbsp;from&nbsp;fractions&nbsp;import&nbsp;Fraction<br>
&gt;&gt;&gt;&nbsp;s&nbsp;=&nbsp;surd.<a href="#Surd">Surd</a>(3,Fraction(1,5))&nbsp;#&nbsp;3*sqrt(1/5)<br>
&gt;&gt;&gt;&nbsp;print(s)<br>
3*(1/5)^(1/2)<br>
&gt;&gt;&gt;&nbsp;s&nbsp;=&nbsp;surd.<a href="#Surd">Surd</a>(2,Fraction(1,4))&nbsp;#&nbsp;2*sqrt(1/4)<br>
&gt;&gt;&gt;&nbsp;print(s)<br>
1<br>
&gt;&gt;&gt;&nbsp;a&nbsp;=&nbsp;surd.<a href="#Surd">Surd</a>(Fraction(2,3),Fraction(7,8))<br>
&gt;&gt;&gt;&nbsp;print(a)&nbsp;<br>
1/3*(7/2)^(1/2)<br>
&gt;&gt;&gt;&nbsp;b&nbsp;=&nbsp;surd.<a href="#Surd">Surd</a>(234,Fraction(11,12))<br>
&gt;&gt;&gt;&nbsp;print(b)<br>
39*(33)^(1/2)<br>
&gt;&gt;&gt;&nbsp;c=a/b<br>
&gt;&gt;&gt;&nbsp;print(c)<br>
1/117*(7/66)^(1/2)<br>&nbsp;</tt></td></tr>
<tr><td>&nbsp;</td>
<td width="100%"><dl><dt>Method resolution order:</dt>
<dd><a href="surd.html#Surd">Surd</a></dd>
<dd><a href="numbers.html#Number">numbers.Number</a></dd>
<dd><a href="builtins.html#object">builtins.object</a></dd>
</dl>
<hr>
Methods defined here:<br>
<dl><dt><a name="Surd-__abs__"><strong>__abs__</strong></a>(self)</dt><dd><tt>Return&nbsp;the&nbsp;absolute&nbsp;value,&nbsp;sign&nbsp;turned&nbsp;positive.<br>
&gt;&gt;&gt;&nbsp;a&nbsp;=&nbsp;surd.<a href="#Surd">Surd</a>(-3,7)&nbsp;&nbsp;#&nbsp;-3*sqrt(7)<br>
&gt;&gt;&gt;&nbsp;b&nbsp;=&nbsp;a.abs()<br>
&gt;&gt;&gt;&nbsp;print(b)<br>
3*(7)^(1/2)</tt></dd></dl>

<dl><dt><a name="Surd-__add__"><strong>__add__</strong></a>(self, other)</dt><dd><tt>self+other&nbsp;with&nbsp;a&nbsp;&nbsp;result&nbsp;usually&nbsp;of&nbsp;type&nbsp;<a href="#Surd">Surd</a>.<br>
Adding&nbsp;generic&nbsp;surds&nbsp;requires&nbsp;to&nbsp;build&nbsp;vectors&nbsp;of&nbsp;surds&nbsp;to<br>
keep&nbsp;arithmetic&nbsp;exact;&nbsp;in&nbsp;this&nbsp;case&nbsp;an&nbsp;instance&nbsp;of&nbsp;<a href="#SurdVec">SurdVec</a>&nbsp;is&nbsp;returned.<br>
&gt;&gt;&gt;&nbsp;from&nbsp;fractions&nbsp;import&nbsp;Fraction<br>
&gt;&gt;&gt;&nbsp;half&nbsp;=&nbsp;Fraction(1,2)<br>
&gt;&gt;&gt;&nbsp;tenth&nbsp;=&nbsp;Fraction(1,10)<br>
&gt;&gt;&gt;&nbsp;a&nbsp;=&nbsp;surd.<a href="#Surd">Surd</a>(1,half)&nbsp;;&nbsp;b=&nbsp;surd.<a href="#Surd">Surd</a>(1,tenth)<br>
&gt;&gt;&gt;&nbsp;print(a+b)<br>
(1/2)^(1/2)+(1/10)^(1/2)</tt></dd></dl>

<dl><dt><a name="Surd-__eq__"><strong>__eq__</strong></a>(a, b)</dt><dd><tt>a==b<br>
Test&nbsp;numerical&nbsp;equality.</tt></dd></dl>

<dl><dt><a name="Surd-__float__"><strong>__float__</strong></a>(self)</dt><dd><tt>Convert&nbsp;self&nbsp;to&nbsp;a&nbsp;floating&nbsp;point&nbsp;number&nbsp;which&nbsp;is&nbsp;returned.<br>
&gt;&gt;&gt;&nbsp;from&nbsp;fractions&nbsp;import&nbsp;Fraction<br>
&gt;&gt;&gt;&nbsp;a&nbsp;=&nbsp;surd.<a href="#Surd">Surd</a>(1,&nbsp;3)&nbsp;#&nbsp;define&nbsp;sqrt(3)<br>
&gt;&gt;&gt;&nbsp;print(float(a))<br>
1.73205080757</tt></dd></dl>

<dl><dt><a name="Surd-__imul__"><strong>__imul__</strong></a>(self, other)</dt><dd><tt>Return&nbsp;the&nbsp;product&nbsp;self*other,&nbsp;modifying&nbsp;self.</tt></dd></dl>

<dl><dt><a name="Surd-__init__"><strong>__init__</strong></a>(self, pref<font color="#909090">=0</font>, disc<font color="#909090">=1</font>)</dt><dd><tt>Ctor&nbsp;with&nbsp;the&nbsp;prefactor&nbsp;and&nbsp;the&nbsp;discriminant&nbsp;as&nbsp;the&nbsp;two&nbsp;arguments.<br>
The&nbsp;two&nbsp;arguments&nbsp;can&nbsp;individually&nbsp;be&nbsp;of&nbsp;type&nbsp;int&nbsp;or&nbsp;type&nbsp;Fraction.</tt></dd></dl>

<dl><dt><a name="Surd-__int__"><strong>__int__</strong></a>(self)</dt><dd><tt>Convert&nbsp;to&nbsp;integer&nbsp;if&nbsp;this&nbsp;can&nbsp;be&nbsp;done&nbsp;exactly.<br>
&gt;&gt;&gt;&nbsp;a&nbsp;=&nbsp;surd.<a href="#Surd">Surd</a>(-3,9)&nbsp;#&nbsp;define&nbsp;-3*sqrt(9)<br>
&gt;&gt;&gt;&nbsp;int(a)&nbsp;&nbsp;&nbsp;#&nbsp;which&nbsp;turns&nbsp;out&nbsp;to&nbsp;be&nbsp;-9&nbsp;and&nbsp;therefore&nbsp;convertible.<br>
-9</tt></dd></dl>

<dl><dt><a name="Surd-__lt__"><strong>__lt__</strong></a>(a, b)</dt><dd><tt>a&lt;b<br>
Compare&nbsp;numerical&nbsp;value&nbsp;in&nbsp;the&nbsp;signed&nbsp;(arithmetic)&nbsp;sense.<br>
&gt;&gt;&gt;&nbsp;from&nbsp;wigner3jPy&nbsp;import&nbsp;*<br>
&gt;&gt;&gt;&nbsp;from&nbsp;fractions&nbsp;import&nbsp;*<br>
&gt;&gt;&gt;&nbsp;f&nbsp;=&nbsp;surd.<a href="#Surd">Surd</a>(1,17)&nbsp;;&nbsp;print(f)<br>
(17)^(1/2)<br>
&gt;&gt;&gt;&nbsp;f&nbsp;&lt;&nbsp;4&nbsp;#&nbsp;the&nbsp;square&nbsp;root&nbsp;of&nbsp;17&nbsp;is&nbsp;not&nbsp;smaller&nbsp;than&nbsp;4.<br>
False</tt></dd></dl>

<dl><dt><a name="Surd-__mul__"><strong>__mul__</strong></a>(self, other)</dt><dd><tt>Return&nbsp;the&nbsp;product&nbsp;self*other<br>
&gt;&gt;&gt;&nbsp;from&nbsp;fractions&nbsp;import&nbsp;Fraction<br>
&gt;&gt;&gt;&nbsp;a&nbsp;=&nbsp;surd.<a href="#Surd">Surd</a>(3,7)&nbsp;&nbsp;#&nbsp;3*sqrt(7)<br>
&gt;&gt;&gt;&nbsp;b&nbsp;=&nbsp;surd.<a href="#Surd">Surd</a>(3,Fraction(1,7))&nbsp;&nbsp;#&nbsp;3*sqrt(1/7)<br>
&gt;&gt;&gt;&nbsp;print(a*b)&nbsp;&nbsp;#&nbsp;product&nbsp;is&nbsp;9<br>
9</tt></dd></dl>

<dl><dt><a name="Surd-__neg__"><strong>__neg__</strong></a>(self)</dt><dd><tt>Return&nbsp;the&nbsp;negated&nbsp;value.</tt></dd></dl>

<dl><dt><a name="Surd-__pow__"><strong>__pow__</strong></a>(self, n)</dt><dd><tt>Return&nbsp;the&nbsp;value&nbsp;raised&nbsp;to&nbsp;the&nbsp;n-th&nbsp;power,&nbsp;n&nbsp;an&nbsp;integer.<br>
With&nbsp;n=0,&nbsp;the&nbsp;result&nbsp;is&nbsp;defined&nbsp;to&nbsp;be&nbsp;1.<br>
&gt;&gt;&gt;&nbsp;from&nbsp;wigner3jPy&nbsp;import&nbsp;*<br>
&gt;&gt;&gt;&nbsp;from&nbsp;fractions.Fraction&nbsp;import&nbsp;*<br>
&gt;&gt;&gt;&nbsp;z&nbsp;=&nbsp;surd.<a href="#Surd">Surd</a>(Fraction(-3,7),Fraction(3,8))&nbsp;#&nbsp;sets&nbsp;-3/7*sqrt(3/8)&nbsp;=&nbsp;-3/14*sqrt(3/2)<br>
&gt;&gt;&gt;&nbsp;z2&nbsp;=&nbsp;z**2<br>
&gt;&gt;&gt;&nbsp;print(z2)<br>
27/392<br>
&gt;&gt;&gt;&nbsp;z3&nbsp;=&nbsp;z**3<br>
&gt;&gt;&gt;&nbsp;print(z3)<br>
-81/5488*(3/2)^(1/2)</tt></dd></dl>

<dl><dt><a name="Surd-__rmul__"><strong>__rmul__</strong></a>(self, other)</dt><dd><tt>Return&nbsp;the&nbsp;product&nbsp;self*other.<br>
In&nbsp;support&nbsp;of&nbsp;cases&nbsp;where&nbsp;the&nbsp;first&nbsp;factor&nbsp;is&nbsp;not&nbsp;a&nbsp;<a href="#Surd">Surd</a>&nbsp;but&nbsp;a&nbsp;Fraction&nbsp;or&nbsp;an&nbsp;int.</tt></dd></dl>

<dl><dt><a name="Surd-__rtruediv__"><strong>__rtruediv__</strong></a>(self, other)</dt><dd><tt>Return&nbsp;other/self.<br>
&gt;&gt;&gt;&nbsp;from&nbsp;fractions&nbsp;import&nbsp;Fraction<br>
&gt;&gt;&gt;&nbsp;a&nbsp;=&nbsp;Fraction(3,5)&nbsp;#&nbsp;3/5<br>
&gt;&gt;&gt;&nbsp;b&nbsp;=&nbsp;surd.<a href="#Surd">Surd</a>(7,8)&nbsp;#&nbsp;7*sqrt(8)&nbsp;=&nbsp;14*sqrt2)<br>
&gt;&gt;&gt;&nbsp;print(a/b)<br>
3/70*(1/2)^(1/2)</tt></dd></dl>

<dl><dt><a name="Surd-__str__"><strong>__str__</strong></a>(self)</dt><dd><tt>Create&nbsp;a&nbsp;human-readable&nbsp;string&nbsp;representation.<br>
The&nbsp;format&nbsp;is&nbsp;a/b*(c/d)^(1/2)&nbsp;if&nbsp;all&nbsp;four&nbsp;integer&nbsp;components&nbsp;a&nbsp;to&nbsp;d&nbsp;are&nbsp;non-trivial.<br>
If&nbsp;the&nbsp;prefactor&nbsp;is&nbsp;1,&nbsp;only&nbsp;(c/d)^(1/2)&nbsp;is&nbsp;printed,&nbsp;if&nbsp;the&nbsp;discriminant&nbsp;is&nbsp;1,&nbsp;only&nbsp;a/b.</tt></dd></dl>

<dl><dt><a name="Surd-__sub__"><strong>__sub__</strong></a>(self, other)</dt><dd><tt>self&nbsp;minus&nbsp;other&nbsp;if&nbsp;the&nbsp;result&nbsp;can&nbsp;be&nbsp;represented&nbsp;as&nbsp;a&nbsp;<a href="#Surd">Surd</a>&nbsp;or&nbsp;<a href="#SurdVec">SurdVec</a>.<br>
&gt;&gt;&gt;&nbsp;from&nbsp;fractions&nbsp;import&nbsp;Fraction<br>
&gt;&gt;&gt;&nbsp;half&nbsp;=&nbsp;Fraction(1,2)<br>
&gt;&gt;&gt;&nbsp;tenth&nbsp;=&nbsp;Fraction(1,10)<br>
&gt;&gt;&gt;&nbsp;a&nbsp;=&nbsp;surd.<a href="#Surd">Surd</a>(1,half)&nbsp;;&nbsp;b=&nbsp;surd.<a href="#Surd">Surd</a>(1,tenth)<br>
&gt;&gt;&gt;&nbsp;print(a-b)<br>
(1/2)^(1/2)-(1/10)^(1/2)</tt></dd></dl>

<dl><dt><a name="Surd-__truediv__"><strong>__truediv__</strong></a>(self, other)</dt><dd><tt>Return&nbsp;the&nbsp;divided&nbsp;self/other</tt></dd></dl>

<dl><dt><a name="Surd-is_integer"><strong>is_integer</strong></a>(self)</dt><dd><tt>Returns&nbsp;whether&nbsp;self&nbsp;has&nbsp;an&nbsp;integer&nbsp;value.<br>
&gt;&gt;&gt;&nbsp;a&nbsp;=&nbsp;surd.<a href="#Surd">Surd</a>(3,4)&nbsp;#&nbsp;3*sqrt(4)=6&nbsp;is&nbsp;integer<br>
&gt;&gt;&gt;&nbsp;a.<a href="#Surd-is_integer">is_integer</a>()<br>
True<br>
&gt;&gt;&gt;&nbsp;a&nbsp;=&nbsp;surd.<a href="#Surd">Surd</a>(3,5)&nbsp;#&nbsp;3*sqrt(5)&nbsp;is&nbsp;not&nbsp;integer<br>
&gt;&gt;&gt;&nbsp;a.<a href="#Surd-is_integer">is_integer</a>()<br>
False</tt></dd></dl>

<dl><dt><a name="Surd-is_rational"><strong>is_rational</strong></a>(self)</dt><dd><tt>Returns&nbsp;whether&nbsp;self&nbsp;has&nbsp;a&nbsp;value&nbsp;in&nbsp;the&nbsp;rationals.<br>
A&nbsp;True&nbsp;value&nbsp;means&nbsp;that&nbsp;a&nbsp;conversion&nbsp;to&nbsp;a&nbsp;Fraction&nbsp;is&nbsp;exact.<br>
&gt;&gt;&gt;&nbsp;a&nbsp;=&nbsp;surd.<a href="#Surd">Surd</a>(3,Fraction(4,100))&nbsp;#&nbsp;3*sqrt(4/100)=&nbsp;3*2/10&nbsp;=&nbsp;3/5&nbsp;is&nbsp;rational<br>
&gt;&gt;&gt;&nbsp;a.<a href="#Surd-is_rational">is_rational</a>()<br>
True<br>
&gt;&gt;&gt;&nbsp;a&nbsp;=&nbsp;surd.<a href="#Surd">Surd</a>(3,5)&nbsp;#&nbsp;3*sqrt(5)&nbsp;is&nbsp;not&nbsp;integer<br>
&gt;&gt;&gt;&nbsp;a.<a href="#Surd-is_rational">is_rational</a>()<br>
False</tt></dd></dl>

<dl><dt><a name="Surd-signum"><strong>signum</strong></a>(self)</dt><dd><tt>The&nbsp;sign&nbsp;of&nbsp;the&nbsp;number.<br>
Returns&nbsp;0&nbsp;if&nbsp;zero,&nbsp;+1&nbsp;if&nbsp;larger&nbsp;than&nbsp;zero,&nbsp;-1&nbsp;if&nbsp;smaller&nbsp;than&nbsp;zero.</tt></dd></dl>

<dl><dt><a name="Surd-to_decimal"><strong>to_decimal</strong></a>(self)</dt><dd><tt>Convert&nbsp;self&nbsp;to&nbsp;a&nbsp;decimal.Decimal&nbsp;instance.<br>
The&nbsp;accuracy&nbsp;of&nbsp;the&nbsp;result&nbsp;is&nbsp;a&nbsp;function&nbsp;of&nbsp;decimal.getcontext().prec&nbsp;.<br>
&gt;&gt;&gt;&nbsp;from&nbsp;wigner3jPy&nbsp;import&nbsp;surd<br>
&gt;&gt;&gt;&nbsp;a&nbsp;=&nbsp;surd.<a href="#Surd">Surd</a>(1,&nbsp;3)&nbsp;#&nbsp;define&nbsp;sqrt(3)<br>
&gt;&gt;&gt;&nbsp;d&nbsp;=&nbsp;a.<a href="#Surd-to_decimal">to_decimal</a>()<br>
&gt;&gt;&gt;&nbsp;print(d)<br>
1.73205080756887729352744634151</tt></dd></dl>

<dl><dt><a name="Surd-to_fraction"><strong>to_fraction</strong></a>(self)</dt><dd><tt>Convert&nbsp;to&nbsp;a&nbsp;rational&nbsp;number&nbsp;if&nbsp;this&nbsp;can&nbsp;be&nbsp;done&nbsp;exactly.<br>
&gt;&gt;&gt;&nbsp;a&nbsp;=&nbsp;surd.<a href="#Surd">Surd</a>(3,Fraction(4,100))&nbsp;#&nbsp;3*sqrt(4/100)=3/5<br>
&gt;&gt;&gt;&nbsp;type(a)<br>
&lt;class&nbsp;'wigner3jPy.surd.<a href="#Surd">Surd</a>'&gt;<br>
&gt;&gt;&gt;&nbsp;b&nbsp;=&nbsp;a.<a href="#Surd-to_fraction">to_fraction</a>(a)<br>
&gt;&gt;&gt;&nbsp;type(b)<br>
&lt;class&nbsp;'fractions.Fraction'&gt;</tt></dd></dl>

<hr>
Data descriptors defined here:<br>
<dl><dt><strong>__dict__</strong></dt>
<dd><tt>dictionary&nbsp;for&nbsp;instance&nbsp;variables&nbsp;(if&nbsp;defined)</tt></dd>
</dl>
<dl><dt><strong>__weakref__</strong></dt>
<dd><tt>list&nbsp;of&nbsp;weak&nbsp;references&nbsp;to&nbsp;the&nbsp;object&nbsp;(if&nbsp;defined)</tt></dd>
</dl>
<hr>
Data and other attributes defined here:<br>
<dl><dt><strong>__abstractmethods__</strong> = frozenset([])</dl>

<dl><dt><strong>__hash__</strong> = None</dl>

</td></tr></table> <p>
<table width="100%" cellspacing=0 cellpadding=2 border=0 summary="section">
<tr bgcolor="#ffc8d8">
<td colspan=3 valign=bottom>&nbsp;<br>
<font color="#000000" face="helvetica, arial"><a name="SurdVec">class <strong>SurdVec</strong></a>(<a href="numbers.html#Number">numbers.Number</a>)</font></td></tr>
    
<tr bgcolor="#ffc8d8"><td rowspan=2><tt>&nbsp;&nbsp;&nbsp;</tt></td>
<td colspan=2><tt>Sums&nbsp;of&nbsp;square&nbsp;roots&nbsp;of&nbsp;rational&nbsp;numbers.<br>
The&nbsp;sums&nbsp;(and&nbsp;with&nbsp;signs,&nbsp;differences)&nbsp;of&nbsp;items&nbsp;of&nbsp;the&nbsp;surd.<a href="#Surd">Surd</a>&nbsp;class&nbsp;are<br>
represented&nbsp;as&nbsp;vectors&nbsp;of&nbsp;these&nbsp;items,&nbsp;attribute&nbsp;<a href="#SurdVec">SurdVec</a>.v&nbsp;.<br>
An&nbsp;empty&nbsp;<a href="#SurdVec">SurdVec</a>.v&nbsp;is&nbsp;equivalent&nbsp;to&nbsp;the&nbsp;numerical&nbsp;value&nbsp;zero.<br>&nbsp;</tt></td></tr>
<tr><td>&nbsp;</td>
<td width="100%"><dl><dt>Method resolution order:</dt>
<dd><a href="surd.html#SurdVec">SurdVec</a></dd>
<dd><a href="numbers.html#Number">numbers.Number</a></dd>
<dd><a href="builtins.html#object">builtins.object</a></dd>
</dl>
<hr>
Methods defined here:<br>
<dl><dt><a name="SurdVec-__add__"><strong>__add__</strong></a>(self, other)</dt><dd><tt>self+other&nbsp;.</tt></dd></dl>

<dl><dt><a name="SurdVec-__float__"><strong>__float__</strong></a>(self)</dt><dd><tt>Convert&nbsp;self&nbsp;to&nbsp;a&nbsp;floating&nbsp;point&nbsp;number.<br>
&gt;&gt;&gt;&nbsp;from&nbsp;wigner3jPy&nbsp;import&nbsp;surd<br>
&gt;&gt;&gt;&nbsp;from&nbsp;fractions&nbsp;import&nbsp;Fraction<br>
&gt;&gt;&gt;&nbsp;v1&nbsp;=&nbsp;surd.<a href="#Surd">Surd</a>(1,Fraction(15399994,15399993))&nbsp;#&nbsp;define&nbsp;sqrt(15399994/15399993)<br>
&gt;&gt;&gt;&nbsp;print(float(v1))<br>
1.00000003247<br>
&gt;&gt;&gt;&nbsp;d=v1-1<br>
&gt;&gt;&gt;&nbsp;print(float(d))<br>
3.24675466984e-08</tt></dd></dl>

<dl><dt><a name="SurdVec-__init__"><strong>__init__</strong></a>(self, pref<font color="#909090">=0</font>, disc<font color="#909090">=1</font>)</dt><dd><tt>The&nbsp;ctor&nbsp;accepts&nbsp;a&nbsp;vector&nbsp;of&nbsp;instances&nbsp;of&nbsp;surd.Vec&nbsp;as&nbsp;the&nbsp;first&nbsp;argument,<br>
or&nbsp;creates&nbsp;a&nbsp;simple&nbsp;number&nbsp;of&nbsp;type&nbsp;surd.<a href="#Surd">Surd</a>&nbsp;as&nbsp;the&nbsp;sole&nbsp;entry&nbsp;of&nbsp;the&nbsp;vector&nbsp;with&nbsp;the<br>
prefactor&nbsp;and&nbsp;the&nbsp;discriminant&nbsp;as&nbsp;arguments.</tt></dd></dl>

<dl><dt><a name="SurdVec-__mul__"><strong>__mul__</strong></a>(self, other)</dt><dd><tt>Return&nbsp;the&nbsp;product&nbsp;self*other</tt></dd></dl>

<dl><dt><a name="SurdVec-__neg__"><strong>__neg__</strong></a>(self)</dt><dd><tt>Return&nbsp;the&nbsp;negated&nbsp;value.</tt></dd></dl>

<dl><dt><a name="SurdVec-__normalize__"><strong>__normalize__</strong></a>(self)</dt><dd><tt>Compress&nbsp;pairs&nbsp;of&nbsp;numbers&nbsp;which&nbsp;are&nbsp;additively&nbsp;compatible.<br>
Pairs&nbsp;of&nbsp;items&nbsp;in&nbsp;self.<strong>v</strong>&nbsp;which&nbsp;can&nbsp;be&nbsp;added&nbsp;to&nbsp;build&nbsp;a&nbsp;single<br>
surd.<a href="#Surd">Surd</a>&nbsp;are&nbsp;condensed&nbsp;into&nbsp;a&nbsp;single&nbsp;vector&nbsp;item.</tt></dd></dl>

<dl><dt><a name="SurdVec-__rmul__"><strong>__rmul__</strong></a>(self, other)</dt><dd><tt>Return&nbsp;the&nbsp;product&nbsp;self*other.<br>
In&nbsp;support&nbsp;of&nbsp;cases&nbsp;where&nbsp;the&nbsp;first&nbsp;factor&nbsp;is&nbsp;not&nbsp;a&nbsp;<a href="#SurdVec">SurdVec</a>&nbsp;but&nbsp;a&nbsp;Fraction&nbsp;or&nbsp;an&nbsp;int&nbsp;or&nbsp;a&nbsp;<a href="#Surd">Surd</a>.</tt></dd></dl>

<dl><dt><a name="SurdVec-__str__"><strong>__str__</strong></a>(self)</dt><dd><tt>Create&nbsp;a&nbsp;human-readable&nbsp;string&nbsp;representation<br>
This&nbsp;is&nbsp;simply&nbsp;a&nbsp;chain&nbsp;of&nbsp;the&nbsp;strings&nbsp;of&nbsp;the&nbsp;indidual&nbsp;components&nbsp;as<br>
described&nbsp;for&nbsp;the&nbsp;surd.<a href="#Surd">Surd</a>&nbsp;class,&nbsp;with&nbsp;plusses&nbsp;inserted&nbsp;where&nbsp;necessary.<br>
&gt;&gt;&gt;&nbsp;from&nbsp;wigner3jPy&nbsp;import&nbsp;*<br>
&gt;&gt;&gt;&nbsp;from&nbsp;fractions&nbsp;import&nbsp;*<br>
&gt;&gt;&gt;&nbsp;v1&nbsp;=&nbsp;surd.<a href="#Surd">Surd</a>(Fraction(1),Fraction(1,2))&nbsp;#&nbsp;set&nbsp;1/sqrt(2)<br>
&gt;&gt;&gt;&nbsp;v2&nbsp;=&nbsp;surd.<a href="#Surd">Surd</a>(Fraction(1),Fraction(1,3))&nbsp;#&nbsp;set&nbsp;1/sqrt(3)<br>
&gt;&gt;&gt;&nbsp;s&nbsp;=&nbsp;v1+v2<br>
&gt;&gt;&gt;&nbsp;print(s)<br>
(1/2)^(1/2)+(1/3)^(1/2)</tt></dd></dl>

<dl><dt><a name="SurdVec-__sub__"><strong>__sub__</strong></a>(self, other)</dt><dd><tt>self&nbsp;minus&nbsp;other&nbsp;.</tt></dd></dl>

<dl><dt><a name="SurdVec-to_decimal"><strong>to_decimal</strong></a>(self)</dt><dd><tt>Convert&nbsp;self&nbsp;to&nbsp;a&nbsp;Decimal&nbsp;instance.<br>
The&nbsp;precision&nbsp;of&nbsp;the&nbsp;result&nbsp;is&nbsp;implied&nbsp;by&nbsp;the&nbsp;decimal.getcontext()&nbsp;enabled&nbsp;at&nbsp;the&nbsp;time&nbsp;of&nbsp;the&nbsp;call.<br>
&gt;&gt;&gt;&nbsp;from&nbsp;wigner3jPy&nbsp;import&nbsp;surd<br>
&gt;&gt;&gt;&nbsp;from&nbsp;fractions&nbsp;import&nbsp;Fraction<br>
&gt;&gt;&gt;&nbsp;v1&nbsp;=&nbsp;surd.<a href="#Surd">Surd</a>(1,Fraction(154,153))&nbsp;#&nbsp;define&nbsp;sqrt(154/153)<br>
&gt;&gt;&gt;&nbsp;d&nbsp;=&nbsp;v1-1&nbsp;#&nbsp;define&nbsp;sqrt(154/153)-1<br>
&gt;&gt;&gt;&nbsp;print(d.<a href="#SurdVec-to_decimal">to_decimal</a>())<br>
0.003262651409100497595535206517<br>
&gt;&gt;&gt;&nbsp;v1&nbsp;=&nbsp;surd.<a href="#Surd">Surd</a>(1,Fraction(15399994,15399993))<br>
&gt;&gt;&gt;&nbsp;d&nbsp;=&nbsp;v1-1&nbsp;#&nbsp;define&nbsp;sqrt(15399994/15399993)-1<br>
&gt;&gt;&gt;&nbsp;print(d.<a href="#SurdVec-to_decimal">to_decimal</a>())<br>
3.246754669843768481961486820E-8</tt></dd></dl>

<hr>
Data descriptors defined here:<br>
<dl><dt><strong>__dict__</strong></dt>
<dd><tt>dictionary&nbsp;for&nbsp;instance&nbsp;variables&nbsp;(if&nbsp;defined)</tt></dd>
</dl>
<dl><dt><strong>__weakref__</strong></dt>
<dd><tt>list&nbsp;of&nbsp;weak&nbsp;references&nbsp;to&nbsp;the&nbsp;object&nbsp;(if&nbsp;defined)</tt></dd>
</dl>
<hr>
Data and other attributes defined here:<br>
<dl><dt><strong>__abstractmethods__</strong> = frozenset([])</dl>

<hr>
Data and other attributes inherited from <a href="numbers.html#Number">numbers.Number</a>:<br>
<dl><dt><strong>__hash__</strong> = None</dl>

</td></tr></table></td></tr></table>
</body></html>

==> anc/Wigner3jPy/doc/wigner3j.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD HTML 4.0 Transitional//EN">
<html><head><title>Python: module wigner3j</title>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8">
</head><body bgcolor="#f0f0f8">

<table width="100%" cellspacing=0 cellpadding=2 border=0 summary="heading">
<tr bgcolor="#7799ee">
<td valign=bottom>&nbsp;<br>
<font color="#ffffff" face="helvetica, arial">&nbsp;<br><big><big><strong>wigner3j</strong></big></big></font></td
><td align=right valign=bottom
><font color="#ffffff" face="helvetica, arial"><a href=".">index</a><br><a href="file:/data1/mathar/publ/arxiv1102/Wigner3jPy/wigner3jPy/wigner3j.py">/data1/mathar/publ/arxiv1102/Wigner3jPy/wigner3jPy/wigner3j.py</a></font></td></tr></table>
    <p><tt>Python3.1&nbsp;implementations&nbsp;of&nbsp;Wigner-3jm&nbsp;and&nbsp;3nj&nbsp;values.<br>
The&nbsp;values&nbsp;are&nbsp;defined&nbsp;by&nbsp;creating&nbsp;instances&nbsp;of&nbsp;the&nbsp;various&nbsp;Python&nbsp;classes&nbsp;which&nbsp;have&nbsp;the<br>
angular&nbsp;momenta&nbsp;represented&nbsp;by&nbsp;twice&nbsp;their&nbsp;actual&nbsp;values,&nbsp;2j&nbsp;and&nbsp;2m,&nbsp;(<a href="#Wigner3jm">Wigner3jm</a>)&nbsp;or&nbsp;<br>
by&nbsp;their&nbsp;multiplicity,&nbsp;2j+1,&nbsp;(<a href="#Wigner6j">Wigner6j</a>,&nbsp;<a href="#Wigner9j">Wigner9j</a>,&nbsp;<a href="#Wigner12j">Wigner12j</a>,&nbsp;<a href="#Wigner15j">Wigner15j</a>,&nbsp;<a href="#Wigner18j">Wigner18j</a>).<br>
This&nbsp;provides&nbsp;some&nbsp;safety&nbsp;to&nbsp;the&nbsp;initialization&nbsp;and&nbsp;allows&nbsp;the&nbsp;user&nbsp;to&nbsp;bypass&nbsp;fractions.Fraction.<br>
The&nbsp;values&nbsp;are&nbsp;then&nbsp;computed&nbsp;at&nbsp;the&nbsp;time&nbsp;the&nbsp;instances&nbsp;are&nbsp;"called,"&nbsp;which&nbsp;returns<br>
instances&nbsp;of&nbsp;the&nbsp;surd.Surd&nbsp;or&nbsp;surd.SurdVec&nbsp;class.<br>
==usage==<br>
python3<br>
&gt;&gt;&gt;&nbsp;from&nbsp;wigner3jPy&nbsp;import&nbsp;wigner3j<br>
&nbsp;<br>
Richard&nbsp;J.&nbsp;Mathar,&nbsp;<a href="http://www.strw.leidenuniv.nl/~mathar">http://www.strw.leidenuniv.nl/~mathar</a></tt></p>
<p>
<table width="100%" cellspacing=0 cellpadding=2 border=0 summary="section">
<tr bgcolor="#aa55cc">
<td colspan=3 valign=bottom>&nbsp;<br>
<font color="#ffffff" face="helvetica, arial"><big><strong>Modules</strong></big></font></td></tr>
    
<tr><td bgcolor="#aa55cc"><tt>&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;</tt></td><td>&nbsp;</td>
<td width="100%"><table width="100%" summary="list"><tr><td width="25%" valign=top><a href="fractions.html">fractions</a><br>
</td><td width="25%" valign=top><a href="math.html">math</a><br>
</td><td width="25%" valign=top><a href="wigner3jPy.surd.html">wigner3jPy.surd</a><br>
</td><td width="25%" valign=top></td></tr></table></td></tr></table><p>
<table width="100%" cellspacing=0 cellpadding=2 border=0 summary="section">
<tr bgcolor="#ee77aa">
<td colspan=3 valign=bottom>&nbsp;<br>
<font color="#ffffff" face="helvetica, arial"><big><strong>Classes</strong></big></font></td></tr>
    
<tr><td bgcolor="#ee77aa"><tt>&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;</tt></td><td>&nbsp;</td>
<td width="100%"><dl>
<dt><font face="helvetica, arial"><a href="builtins.html#object">builtins.object</a>
</font></dt><dd>
<dl>
<dt><font face="helvetica, arial"><a href="wigner3j.html#Wigner12j">Wigner12j</a>
</font></dt><dt><font face="helvetica, arial"><a href="wigner3j.html#Wigner15j">Wigner15j</a>
</font></dt><dt><font face="helvetica, arial"><a href="wigner3j.html#Wigner18j">Wigner18j</a>
</font></dt><dt><font face="helvetica, arial"><a href="wigner3j.html#Wigner3jm">Wigner3jm</a>
</font></dt><dt><font face="helvetica, arial"><a href="wigner3j.html#Wigner6j">Wigner6j</a>
</font></dt><dt><font face="helvetica, arial"><a href="wigner3j.html#Wigner9j">Wigner9j</a>
</font></dt></dl>
</dd>
</dl>
 <p>
<table width="100%" cellspacing=0 cellpadding=2 border=0 summary="section">
<tr bgcolor="#ffc8d8">
<td colspan=3 valign=bottom>&nbsp;<br>
<font color="#000000" face="helvetica, arial"><a name="Wigner12j">class <strong>Wigner12j</strong></a>(<a href="builtins.html#object">builtins.object</a>)</font></td></tr>
    
<tr bgcolor="#ffc8d8"><td rowspan=2><tt>&nbsp;&nbsp;&nbsp;</tt></td>
<td colspan=2><tt>A&nbsp;value&nbsp;of&nbsp;a&nbsp;Wigner&nbsp;12j&nbsp;symbol&nbsp;of&nbsp;the&nbsp;first&nbsp;or&nbsp;second&nbsp;kind.<br>
The&nbsp;arguments&nbsp;of&nbsp;the&nbsp;instantiation&nbsp;are&nbsp;the&nbsp;12&nbsp;integers&nbsp;representing&nbsp;the&nbsp;individual&nbsp;2*j+1,&nbsp;plus<br>
and&nbsp;an&nbsp;integer&nbsp;argument&nbsp;indicating&nbsp;the&nbsp;kind.&nbsp;The&nbsp;order&nbsp;of&nbsp;the&nbsp;arguments&nbsp;for&nbsp;the&nbsp;second&nbsp;kind&nbsp;is&nbsp;following<br>
the&nbsp;symmetric&nbsp;version&nbsp;of&nbsp;Yutsis&nbsp;et&nbsp;al.<br>
&nbsp;<br>
&gt;&gt;&gt;&nbsp;#&nbsp;Example&nbsp;with&nbsp;nominal&nbsp;values&nbsp;j1=0&nbsp;j2=j3=j4=j5=j6=1,&nbsp;j7=0,&nbsp;j8=j9=j10=j11=j12&nbsp;=1,&nbsp;1st&nbsp;kind:<br>
&gt;&gt;&gt;&nbsp;from&nbsp;wigner3jPy&nbsp;import&nbsp;wigner3j<br>
&gt;&gt;&gt;&nbsp;w=wigner3j.<a href="#Wigner12j">Wigner12j</a>(1,3,3,3,3,3,1,3,3,3,3,3,1)<br>
&gt;&gt;&gt;&nbsp;val=w()<br>
&gt;&gt;&gt;&nbsp;print(val)<br>
1/54<br>
&gt;&gt;&gt;&nbsp;print(float(val))<br>
0.0185185185185<br>
&nbsp;<br>
&gt;&gt;&gt;&nbsp;#&nbsp;Example&nbsp;j1=j2=&nbsp;1,&nbsp;j3=j4=j5=j6=j7=2,&nbsp;j8=j9=1,&nbsp;j10=2,&nbsp;j11=1,&nbsp;j12=2,&nbsp;1st&nbsp;kind:<br>
&gt;&gt;&gt;&nbsp;w=wigner3j.<a href="#Wigner12j">Wigner12j</a>(3,3,5,5,5,5,5,3,3,5,3,5,1)<br>
&gt;&gt;&gt;&nbsp;val=w()<br>
&gt;&gt;&gt;&nbsp;print(val)<br>
-7/3000*(7/3)^(1/2)<br>
&gt;&gt;&gt;&nbsp;print(float(val))<br>
-0.00356422554052<br>
&nbsp;<br>
&gt;&gt;&gt;&nbsp;#&nbsp;Example&nbsp;j1=j3=j5=j6=j8=j11=j12=2,&nbsp;j2=j4=j7=j9=j10=1,&nbsp;1st&nbsp;kind:<br>
&gt;&gt;&gt;&nbsp;w=wigner3j.<a href="#Wigner12j">Wigner12j</a>(5,3,5,3,5,5,3,5,3,3,5,5,1)<br>
&gt;&gt;&gt;&nbsp;val=w()<br>
&gt;&gt;&gt;&nbsp;print(val)<br>
1/600*(7/3)^(1/2)<br>
&gt;&gt;&gt;&nbsp;print(float(val))<br>
0.00254587538609<br>
&nbsp;<br>
&gt;&gt;&gt;&nbsp;#&nbsp;Example&nbsp;j1=10,&nbsp;j2=7,&nbsp;j3=8,&nbsp;j4=6,&nbsp;j5=9,&nbsp;j6=10,&nbsp;j7=6,&nbsp;j8=8,&nbsp;j9=7,&nbsp;&nbsp;j10=9,&nbsp;j11=10,&nbsp;j12=7,&nbsp;1st&nbsp;kind:<br>
&gt;&gt;&gt;&nbsp;w=wigner3j.<a href="#Wigner12j">Wigner12j</a>(21,15,17,13,19,21,13,17,15,19,21,15,1)<br>
&gt;&gt;&gt;&nbsp;val=w()<br>
&gt;&gt;&gt;&nbsp;print(val)<br>
438509/135635524675*(957/910)^(1/2)<br>
&gt;&gt;&gt;&nbsp;print(float(val))<br>
3.31543358353e-06<br>
&nbsp;<br>
&gt;&gt;&gt;&nbsp;#&nbsp;Example&nbsp;j1=20,&nbsp;j2=15,&nbsp;j3=9,&nbsp;j4=10,&nbsp;j5=14,&nbsp;j6=18,&nbsp;j7=j8=15,&nbsp;j9=9,&nbsp;&nbsp;j10=8,&nbsp;j11=10,&nbsp;j12=12,&nbsp;1st&nbsp;kind:<br>
&gt;&gt;&gt;&nbsp;w=wigner3j.<a href="#Wigner12j">Wigner12j</a>(41,31,19,21,29,37,31,31,19,17,21,25,1)<br>
&gt;&gt;&gt;&nbsp;val=w()<br>
&gt;&gt;&gt;&nbsp;print(val)<br>
-28068059458324/13772930246561475*(2/1431494295)^(1/2)<br>
&gt;&gt;&gt;&nbsp;print(float(val))<br>
-7.61739062208e-08<br>
&gt;&gt;&gt;&nbsp;print(val.to_decimal())<br>
-7.61739062208134988323567428967E-8<br>&nbsp;</tt></td></tr>
<tr><td>&nbsp;</td>
<td width="100%">Methods defined here:<br>
<dl><dt><a name="Wigner12j-__call__"><strong>__call__</strong></a>(self)</dt><dd><tt>Compute&nbsp;the&nbsp;exact&nbsp;value.<br>
The&nbsp;value&nbsp;is&nbsp;returned&nbsp;as&nbsp;an&nbsp;instance&nbsp;of&nbsp;surd.Surd&nbsp;using<br>
the&nbsp;arguments&nbsp;that&nbsp;had&nbsp;been&nbsp;provided&nbsp;at&nbsp;instantiation&nbsp;time.</tt></dd></dl>

<dl><dt><a name="Wigner12j-__init__"><strong>__init__</strong></a>(self, j1, j2, j3, j4, j5, j6, j7, j8, j9, j10, j11, j12, typ)</dt><dd><tt>Ctor&nbsp;with&nbsp;integer&nbsp;values&nbsp;2j+1&nbsp;followed&nbsp;by&nbsp;an&nbsp;integer&nbsp;type.</tt></dd></dl>

<hr>
Data descriptors defined here:<br>
<dl><dt><strong>__dict__</strong></dt>
<dd><tt>dictionary&nbsp;for&nbsp;instance&nbsp;variables&nbsp;(if&nbsp;defined)</tt></dd>
</dl>
<dl><dt><strong>__weakref__</strong></dt>
<dd><tt>list&nbsp;of&nbsp;weak&nbsp;references&nbsp;to&nbsp;the&nbsp;object&nbsp;(if&nbsp;defined)</tt></dd>
</dl>
</td></tr></table> <p>
<table width="100%" cellspacing=0 cellpadding=2 border=0 summary="section">
<tr bgcolor="#ffc8d8">
<td colspan=3 valign=bottom>&nbsp;<br>
<font color="#000000" face="helvetica, arial"><a name="Wigner15j">class <strong>Wigner15j</strong></a>(<a href="builtins.html#object">builtins.object</a>)</font></td></tr>
    
<tr bgcolor="#ffc8d8"><td rowspan=2><tt>&nbsp;&nbsp;&nbsp;</tt></td>
<td colspan=2><tt>A&nbsp;value&nbsp;of&nbsp;the&nbsp;Wigner&nbsp;15j&nbsp;symbol&nbsp;of&nbsp;the&nbsp;first&nbsp;to&nbsp;fifth&nbsp;kind.<br>
The&nbsp;arguments&nbsp;of&nbsp;the&nbsp;instantiation&nbsp;are&nbsp;the&nbsp;15&nbsp;integers&nbsp;representing&nbsp;the&nbsp;individual&nbsp;2*j+1,&nbsp;plus<br>
an&nbsp;integer&nbsp;indicating&nbsp;the&nbsp;kind.&nbsp;The&nbsp;values&nbsp;returned&nbsp;by&nbsp;a&nbsp;"call"&nbsp;to&nbsp;the&nbsp;instance<br>
is&nbsp;of&nbsp;type&nbsp;surd.Surd&nbsp;or&nbsp;surd.SurdVec.<br>
&gt;&gt;&gt;&nbsp;from&nbsp;wigner3jPy&nbsp;import&nbsp;*<br>
&nbsp;<br>
&gt;&gt;&gt;&nbsp;#&nbsp;Example&nbsp;j1=9/2,&nbsp;j2=j3=3,&nbsp;j4=5,&nbsp;j5=9/2,&nbsp;l1=7/2,&nbsp;l2=2,...&nbsp;&nbsp;kind=1<br>
&gt;&gt;&gt;&nbsp;w=wigner3j.<a href="#Wigner15j">Wigner15j</a>(10,7,7,11,10,8,3,11,4,10,5,6,6,6,3,1)&nbsp;;<br>
&gt;&gt;&gt;&nbsp;val=w();<br>
&gt;&gt;&gt;&nbsp;print(val)<br>
-13/1829520*(13/6)^(1/2)<br>
&nbsp;<br>
&gt;&gt;&gt;&nbsp;#&nbsp;Example&nbsp;j1=9/2,&nbsp;j2=5/2,&nbsp;j3=9/2,&nbsp;j4=5,&nbsp;j5=5/2,&nbsp;l1=2,&nbsp;l2=4,...&nbsp;&nbsp;kind=2<br>
&gt;&gt;&gt;&nbsp;w=wigner3j.<a href="#Wigner15j">Wigner15j</a>(10,6,10,11,6,5,9,8,8,7,8,8,10,7,4,2)&nbsp;<br>
&gt;&gt;&gt;&nbsp;val=w()<br>
&gt;&gt;&gt;&nbsp;print(val)<br>
10327/143434368*(1/42)^(1/2)<br>
&gt;&gt;&gt;&nbsp;print(float(val))<br>
1.11095459009e-05<br>
&nbsp;<br>
&gt;&gt;&gt;&nbsp;#&nbsp;Example&nbsp;k1=5,&nbsp;k1'=3,&nbsp;k=5,&nbsp;k'=5/2,&nbsp;k2=5/2,&nbsp;k2'=5/2,&nbsp;p1=3,&nbsp;p=9/2,&nbsp;p2=1,&nbsp;j1=1,&nbsp;j1'=2,&nbsp;j=5/2,&nbsp;j'=5,&nbsp;j2=7/2,&nbsp;j2'=1&nbsp;&nbsp;kind=3<br>
&gt;&gt;&gt;&nbsp;w=wigner3j.<a href="#Wigner15j">Wigner15j</a>(11,7,11,6,5,6,7,10,11,9,3,5,6,11,8,3)<br>
&gt;&gt;&gt;&nbsp;val=w()<br>
&gt;&gt;&gt;&nbsp;print(val)<br>
19267/8324316000*(1/2)^(1/2)&nbsp;#&nbsp;.1636630126e-5<br>
&nbsp;<br>
&gt;&gt;&gt;&nbsp;#&nbsp;Example&nbsp;j1=2.5,&nbsp;k1=2.5,&nbsp;s1=2,&nbsp;k1'=4,&nbsp;j1'=3.5,&nbsp;p=1,&nbsp;l=1.5,&nbsp;s=2.5&nbsp;l'=3.5&nbsp;p'=3.5&nbsp;j2=4&nbsp;k2=4.5&nbsp;s2=3.5&nbsp;k2'=4&nbsp;j2'=1,&nbsp;4th&nbsp;kind<br>
&gt;&gt;&gt;&nbsp;w=wigner3j.<a href="#Wigner15j">Wigner15j</a>(6,6,5,9,8,3,4,6,8,8,9,10,8,9,3,4)<br>
&gt;&gt;&gt;&nbsp;val=w();<br>
&gt;&gt;&gt;&nbsp;print(val)<br>
0<br>
&nbsp;<br>
&gt;&gt;&gt;&nbsp;#&nbsp;Example&nbsp;j1=4,&nbsp;k1=1.5,&nbsp;s1=1.5,&nbsp;k1'=2.5,&nbsp;j1'=2,&nbsp;p=2.5,&nbsp;l=4.5,&nbsp;s=4,&nbsp;l'=1.5&nbsp;p'=0.5&nbsp;j2=1.5&nbsp;k2=1&nbsp;s2=3&nbsp;k2'=4&nbsp;j2'=3.5<br>
&gt;&gt;&gt;&nbsp;w=wigner3j.<a href="#Wigner15j">Wigner15j</a>(9,4,4,6,5,6,10,9,4,2,4,3,7,9,8,4)<br>
&gt;&gt;&gt;&nbsp;val=w()<br>
&gt;&gt;&gt;&nbsp;print(val)<br>
-5/54432*(1/14)^(1/2)<br>
&gt;&gt;&gt;&nbsp;print(float(val))<br>
-2.45500111986e-05<br>
&nbsp;<br>
&gt;&gt;&gt;&nbsp;#&nbsp;Two&nbsp;examples&nbsp;for&nbsp;the&nbsp;5th&nbsp;kind:<br>
&gt;&gt;&gt;&nbsp;w=wigner3j.<a href="#Wigner15j">Wigner15j</a>(4,7,4,11,10,8,9,8,8,9,5,7,9,4,8,5)<br>
&gt;&gt;&gt;&nbsp;val=w()&nbsp;;&nbsp;print(val)<br>
30607/1173553920*(1/5)^(1/2)<br>
&gt;&gt;&gt;&nbsp;print(float(val))<br>
1.16636025701e-05<br>
&nbsp;<br>
&gt;&gt;&gt;&nbsp;w=wigner3j.<a href="#Wigner15j">Wigner15j</a>(11,6,10,9,6,5,9,3,8,10,5,4,8,10,7,5)<br>
&gt;&gt;&gt;&nbsp;val=w()&nbsp;;&nbsp;print(val)<br>
-27397/1746360000*(13/231)^(1/2)<br>
&gt;&gt;&gt;&nbsp;print(float(val))<br>
-3.72164479622e-06<br>&nbsp;</tt></td></tr>
<tr><td>&nbsp;</td>
<td width="100%">Methods defined here:<br>
<dl><dt><a name="Wigner15j-__call__"><strong>__call__</strong></a>(self)</dt><dd><tt>Compute&nbsp;the&nbsp;exact&nbsp;value.<br>
The&nbsp;value&nbsp;is&nbsp;returned&nbsp;as&nbsp;an&nbsp;instance&nbsp;of&nbsp;surd.Surd&nbsp;or&nbsp;surd.SurdVec&nbsp;based<br>
on&nbsp;the&nbsp;arguments&nbsp;that&nbsp;had&nbsp;been&nbsp;provided&nbsp;at&nbsp;instantiation&nbsp;time.</tt></dd></dl>

<dl><dt><a name="Wigner15j-__init__"><strong>__init__</strong></a>(self, j1, j2, j3, j4, j5, l1, l2, l3, l4, l5, k1, k2, k3, k4, k5, typ)</dt><dd><tt>Ctor&nbsp;with&nbsp;integer&nbsp;values,&nbsp;each&nbsp;representing&nbsp;the&nbsp;multiplicity&nbsp;2j+1&nbsp;of&nbsp;the&nbsp;nominal&nbsp;argument,&nbsp;and&nbsp;a&nbsp;type.</tt></dd></dl>

<hr>
Data descriptors defined here:<br>
<dl><dt><strong>__dict__</strong></dt>
<dd><tt>dictionary&nbsp;for&nbsp;instance&nbsp;variables&nbsp;(if&nbsp;defined)</tt></dd>
</dl>
<dl><dt><strong>__weakref__</strong></dt>
<dd><tt>list&nbsp;of&nbsp;weak&nbsp;references&nbsp;to&nbsp;the&nbsp;object&nbsp;(if&nbsp;defined)</tt></dd>
</dl>
</td></tr></table> <p>
<table width="100%" cellspacing=0 cellpadding=2 border=0 summary="section">
<tr bgcolor="#ffc8d8">
<td colspan=3 valign=bottom>&nbsp;<br>
<font color="#000000" face="helvetica, arial"><a name="Wigner18j">class <strong>Wigner18j</strong></a>(<a href="builtins.html#object">builtins.object</a>)</font></td></tr>
    
<tr bgcolor="#ffc8d8"><td rowspan=2><tt>&nbsp;&nbsp;&nbsp;</tt></td>
<td colspan=2><tt>A&nbsp;value&nbsp;of&nbsp;the&nbsp;Wigner&nbsp;18j&nbsp;symbol&nbsp;of&nbsp;the&nbsp;first&nbsp;and&nbsp;second&nbsp;kind.<br>
The&nbsp;arguments&nbsp;of&nbsp;the&nbsp;instantiation&nbsp;are&nbsp;the&nbsp;18&nbsp;integers&nbsp;representing&nbsp;the&nbsp;individual&nbsp;2*j+1,&nbsp;plus<br>
and&nbsp;an&nbsp;integer&nbsp;indicating&nbsp;the&nbsp;kind.&nbsp;Only&nbsp;the&nbsp;1st&nbsp;and&nbsp;2nd&nbsp;kind&nbsp;are&nbsp;currently&nbsp;implemented,&nbsp;not<br>
the&nbsp;third&nbsp;to&nbsp;18th&nbsp;kind.<br>&nbsp;</tt></td></tr>
<tr><td>&nbsp;</td>
<td width="100%">Methods defined here:<br>
<dl><dt><a name="Wigner18j-__call__"><strong>__call__</strong></a>(self)</dt><dd><tt>Compute&nbsp;the&nbsp;exact&nbsp;value.<br>
The&nbsp;value&nbsp;is&nbsp;returned&nbsp;as&nbsp;an&nbsp;instance&nbsp;of&nbsp;surd.Surd&nbsp;based<br>
on&nbsp;the&nbsp;arguments&nbsp;that&nbsp;had&nbsp;been&nbsp;provided&nbsp;at&nbsp;instantiation&nbsp;time.</tt></dd></dl>

<dl><dt><a name="Wigner18j-__init__"><strong>__init__</strong></a>(self, j1, j2, j3, j4, j5, j6, l1, l2, l3, l4, l5, l6, k1, k2, k3, k4, k5, k6, typ)</dt><dd><tt>Ctor&nbsp;with&nbsp;integer&nbsp;values&nbsp;2j+1&nbsp;and&nbsp;type.</tt></dd></dl>

<hr>
Data descriptors defined here:<br>
<dl><dt><strong>__dict__</strong></dt>
<dd><tt>dictionary&nbsp;for&nbsp;instance&nbsp;variables&nbsp;(if&nbsp;defined)</tt></dd>
</dl>
<dl><dt><strong>__weakref__</strong></dt>
<dd><tt>list&nbsp;of&nbsp;weak&nbsp;references&nbsp;to&nbsp;the&nbsp;object&nbsp;(if&nbsp;defined)</tt></dd>
</dl>
</td></tr></table> <p>
<table width="100%" cellspacing=0 cellpadding=2 border=0 summary="section">
<tr bgcolor="#ffc8d8">
<td colspan=3 valign=bottom>&nbsp;<br>
<font color="#000000" face="helvetica, arial"><a name="Wigner3jm">class <strong>Wigner3jm</strong></a>(<a href="builtins.html#object">builtins.object</a>)</font></td></tr>
    
<tr bgcolor="#ffc8d8"><td rowspan=2><tt>&nbsp;&nbsp;&nbsp;</tt></td>
<td colspan=2><tt>One&nbsp;Wigner&nbsp;3jm&nbsp;value&nbsp;(j1,j2,j;m1,m2,m).<br>
The&nbsp;value&nbsp;is&nbsp;instantiated&nbsp;with&nbsp;6&nbsp;integer&nbsp;arguments&nbsp;which&nbsp;are&nbsp;twice&nbsp;the&nbsp;nominal&nbsp;values.<br>
&gt;&gt;&gt;&nbsp;#&nbsp;Example&nbsp;for&nbsp;arguments&nbsp;j1=3/2,&nbsp;j2=2,&nbsp;j=3/2,&nbsp;m1=1,&nbsp;m2=3/2,&nbsp;m3=1<br>
&gt;&gt;&gt;&nbsp;w&nbsp;=&nbsp;wigner3j.<a href="#Wigner3jm">Wigner3jm</a>(3,4,3,2,3,2)<br>
&gt;&gt;&gt;&nbsp;val=w()<br>
&gt;&gt;&gt;&nbsp;print(val)&nbsp;#&nbsp;result&nbsp;is&nbsp;zero&nbsp;because&nbsp;m1+m2+m3&nbsp;!=&nbsp;0<br>
0<br>
&gt;&gt;&gt;&nbsp;&nbsp;#&nbsp;Example&nbsp;with&nbsp;arguments&nbsp;set&nbsp;to&nbsp;j1=5/2,&nbsp;j2=2,&nbsp;j=7/2,&nbsp;m1=3/2,&nbsp;m2=-1,&nbsp;m3=-1/2.<br>
&gt;&gt;&gt;&nbsp;&nbsp;#&nbsp;Note&nbsp;this&nbsp;is&nbsp;the&nbsp;corresponding&nbsp;Clebsch-Gordan&nbsp;coefficient&nbsp;divided&nbsp;by&nbsp;sqrt(8)<br>
&gt;&gt;&gt;&nbsp;w&nbsp;=&nbsp;wigner3j.<a href="#Wigner3jm">Wigner3jm</a>(5,4,7,3,-2,-1)<br>
&gt;&gt;&gt;&nbsp;val=w()<br>
&gt;&gt;&gt;&nbsp;print(val)<br>
-11/6*(1/70)^(1/2)<br>
&gt;&gt;&gt;&nbsp;print(float(val))<br>
-0.219125245045<br>
&nbsp;<br>
##&nbsp;Reference&nbsp;values&nbsp;can&nbsp;be&nbsp;obtained&nbsp;from<br>
##&nbsp;<a href="http://en.wikipedia.org/wiki/Table_of_Clebsch-Gordan_coefficients">http://en.wikipedia.org/wiki/Table_of_Clebsch-Gordan_coefficients</a><br>
##&nbsp;after&nbsp;scaling&nbsp;with&nbsp;a&nbsp;phase&nbsp;factor&nbsp;and&nbsp;sqrt(3j+1).<br>&nbsp;</tt></td></tr>
<tr><td>&nbsp;</td>
<td width="100%">Methods defined here:<br>
<dl><dt><a name="Wigner3jm-__call__"><strong>__call__</strong></a>(self)</dt><dd><tt>Compute&nbsp;the&nbsp;exact&nbsp;value.<br>
The&nbsp;value&nbsp;is&nbsp;returned&nbsp;as&nbsp;an&nbsp;instance&nbsp;of&nbsp;surd.Surd&nbsp;recalling<br>
the&nbsp;arguments&nbsp;that&nbsp;had&nbsp;been&nbsp;provided&nbsp;at&nbsp;instantiation&nbsp;time.</tt></dd></dl>

<dl><dt><a name="Wigner3jm-__init__"><strong>__init__</strong></a>(self, j1, j2, j, m1, m2, m)</dt><dd><tt>Ctor&nbsp;with&nbsp;6&nbsp;integer&nbsp;values,&nbsp;all&nbsp;arguments&nbsp;doubled.<br>
This&nbsp;sets&nbsp;up&nbsp;the&nbsp;value&nbsp;where&nbsp;all&nbsp;of&nbsp;the&nbsp;6&nbsp;arguments,&nbsp;angular&nbsp;momenta&nbsp;and&nbsp;projected&nbsp;components,<br>
are&nbsp;twice&nbsp;the&nbsp;true&nbsp;values,&nbsp;ie,&nbsp;where&nbsp;all&nbsp;6&nbsp;arguments&nbsp;to&nbsp;the&nbsp;program&nbsp;are&nbsp;integer.&nbsp;&nbsp;The&nbsp;actual&nbsp;value&nbsp;is<br>
not&nbsp;computed&nbsp;by&nbsp;the&nbsp;ctor,&nbsp;which&nbsp;only&nbsp;stores&nbsp;the&nbsp;true&nbsp;values&nbsp;(halved&nbsp;arguments)&nbsp;for&nbsp;later&nbsp;computation.</tt></dd></dl>

<hr>
Static methods defined here:<br>
<dl><dt><a name="Wigner3jm-isTriangle"><strong>isTriangle</strong></a>(J1, J2, J)</dt><dd><tt>Checks&nbsp;whether&nbsp;the&nbsp;triangle&nbsp;condition&nbsp;of&nbsp;3&nbsp;angular&nbsp;momenta&nbsp;is&nbsp;met.<br>
False&nbsp;if&nbsp;the&nbsp;triangle&nbsp;condition&nbsp;is&nbsp;violated.</tt></dd></dl>

<dl><dt><a name="Wigner3jm-triangle"><strong>triangle</strong></a>(J1, J2, J)</dt><dd><tt>The&nbsp;triangle&nbsp;coefficient&nbsp;of&nbsp;the&nbsp;three&nbsp;angular&nbsp;momenta.<br>
Returns&nbsp;the&nbsp;integer&nbsp;zero&nbsp;if&nbsp;the&nbsp;triangle&nbsp;condition&nbsp;is&nbsp;violated,&nbsp;else<br>
an&nbsp;instance&nbsp;of&nbsp;surd.Surd.<br>
Yutsis&nbsp;et&nbsp;al&nbsp;eq.&nbsp;(4.5)</tt></dd></dl>

<hr>
Data descriptors defined here:<br>
<dl><dt><strong>__dict__</strong></dt>
<dd><tt>dictionary&nbsp;for&nbsp;instance&nbsp;variables&nbsp;(if&nbsp;defined)</tt></dd>
</dl>
<dl><dt><strong>__weakref__</strong></dt>
<dd><tt>list&nbsp;of&nbsp;weak&nbsp;references&nbsp;to&nbsp;the&nbsp;object&nbsp;(if&nbsp;defined)</tt></dd>
</dl>
</td></tr></table> <p>
<table width="100%" cellspacing=0 cellpadding=2 border=0 summary="section">
<tr bgcolor="#ffc8d8">
<td colspan=3 valign=bottom>&nbsp;<br>
<font color="#000000" face="helvetica, arial"><a name="Wigner6j">class <strong>Wigner6j</strong></a>(<a href="builtins.html#object">builtins.object</a>)</font></td></tr>
    
<tr bgcolor="#ffc8d8"><td rowspan=2><tt>&nbsp;&nbsp;&nbsp;</tt></td>
<td colspan=2><tt>A&nbsp;value&nbsp;of&nbsp;the&nbsp;6j&nbsp;symbol&nbsp;(j1,j1,j2&nbsp;;&nbsp;j4,j5,j6).<br>
The&nbsp;instantiation&nbsp;of&nbsp;the&nbsp;symbol&nbsp;is&nbsp;by&nbsp;feeding&nbsp;the&nbsp;program&nbsp;with&nbsp;the&nbsp;6&nbsp;integer&nbsp;values&nbsp;of&nbsp;the&nbsp;multiplicities&nbsp;2*j_i+1.<br>
&gt;&gt;&gt;&nbsp;#&nbsp;Example&nbsp;with&nbsp;arguments&nbsp;j1=5,&nbsp;j2=4,&nbsp;j3=4,&nbsp;j4=3/2,&nbsp;j5=7/2,&nbsp;j6=5/2<br>
&gt;&gt;&gt;&nbsp;w&nbsp;=&nbsp;wigner3j.<a href="#Wigner6j">Wigner6j</a>(11,9,9,4,8,6)<br>
&gt;&gt;&gt;&nbsp;val=w()<br>
&gt;&gt;&gt;&nbsp;print(val)<br>
-1/12*(13/14)^(1/2)<br>
&gt;&gt;&gt;&nbsp;print(float(val))<br>
-0.080302009305<br>
&gt;&gt;&gt;&nbsp;print(val.to_decimal())&nbsp;&nbsp;<br>
-0.0803020093049526277711327714970<br>
&nbsp;<br>
&gt;&gt;&gt;&nbsp;#&nbsp;Example&nbsp;with&nbsp;nominal&nbsp;arguments&nbsp;j1=7/2,&nbsp;j2=7/2,&nbsp;j3=3,&nbsp;j4=5/2,&nbsp;j5=3/2,&nbsp;j6=3:<br>
&gt;&gt;&gt;&nbsp;w&nbsp;=&nbsp;wigner3j.<a href="#Wigner6j">Wigner6j</a>(8,8,7,6,4,7)<br>
&gt;&gt;&gt;&nbsp;val=w()<br>
&gt;&gt;&gt;&nbsp;print(val)<br>
0<br>
&gt;&gt;&gt;&nbsp;#&nbsp;Arguments&nbsp;j1=38,j2=71/2,j3=9/2,j4=27/2,j5=17,j6=40<br>
&gt;&gt;&gt;&nbsp;w&nbsp;=&nbsp;wigner3j.<a href="#Wigner6j">Wigner6j</a>(77,72,10,28,35,81)<br>
&gt;&gt;&gt;&nbsp;val=w()<br>
&gt;&gt;&gt;&nbsp;print(val)<br>
-1/7*(91049387/22406715411)^(1/2)<br>
&gt;&gt;&gt;&nbsp;print(float(val))<br>
-0.00910649752704<br>
&nbsp;<br>
##&nbsp;Reference&nbsp;values&nbsp;are&nbsp;available&nbsp;from&nbsp;links&nbsp;in&nbsp;<a href="http://en.wikipedia.org/wiki/6-j_symbol">http://en.wikipedia.org/wiki/6-j_symbol</a><br>&nbsp;</tt></td></tr>
<tr><td>&nbsp;</td>
<td width="100%">Methods defined here:<br>
<dl><dt><a name="Wigner6j-__call__"><strong>__call__</strong></a>(self)</dt><dd><tt>Compute&nbsp;the&nbsp;exact&nbsp;value.<br>
The&nbsp;value&nbsp;is&nbsp;returned&nbsp;as&nbsp;an&nbsp;instance&nbsp;of&nbsp;surd.Surd&nbsp;based&nbsp;on&nbsp;the&nbsp;arguments&nbsp;that&nbsp;had&nbsp;been&nbsp;fixed<br>
at&nbsp;instantiation&nbsp;time.</tt></dd></dl>

<dl><dt><a name="Wigner6j-__init__"><strong>__init__</strong></a>(self, j1, j2, j3, j4, j5, j6)</dt><dd><tt>Ctor&nbsp;with&nbsp;6&nbsp;integer&nbsp;values.<br>
The&nbsp;values&nbsp;of&nbsp;arguments&nbsp;of&nbsp;the&nbsp;Python&nbsp;function&nbsp;are&nbsp;the&nbsp;multiplicities&nbsp;2*j1+1,&nbsp;2*j2+1,...,&nbsp;2*j6+1,&nbsp;not<br>
the&nbsp;actual&nbsp;half-integer&nbsp;j.</tt></dd></dl>

<hr>
Data descriptors defined here:<br>
<dl><dt><strong>__dict__</strong></dt>
<dd><tt>dictionary&nbsp;for&nbsp;instance&nbsp;variables&nbsp;(if&nbsp;defined)</tt></dd>
</dl>
<dl><dt><strong>__weakref__</strong></dt>
<dd><tt>list&nbsp;of&nbsp;weak&nbsp;references&nbsp;to&nbsp;the&nbsp;object&nbsp;(if&nbsp;defined)</tt></dd>
</dl>
</td></tr></table> <p>
<table width="100%" cellspacing=0 cellpadding=2 border=0 summary="section">
<tr bgcolor="#ffc8d8">
<td colspan=3 valign=bottom>&nbsp;<br>
<font color="#000000" face="helvetica, arial"><a name="Wigner9j">class <strong>Wigner9j</strong></a>(<a href="builtins.html#object">builtins.object</a>)</font></td></tr>
    
<tr bgcolor="#ffc8d8"><td rowspan=2><tt>&nbsp;&nbsp;&nbsp;</tt></td>
<td colspan=2><tt>Computation&nbsp;of&nbsp;a&nbsp;value&nbsp;of&nbsp;a&nbsp;Wigner&nbsp;9j&nbsp;symbol.<br>
The&nbsp;nine&nbsp;argument&nbsp;of&nbsp;the&nbsp;instantiation&nbsp;are&nbsp;the&nbsp;9&nbsp;integers&nbsp;representing&nbsp;the&nbsp;individual&nbsp;2*j+1.<br>
The&nbsp;suite&nbsp;of&nbsp;examples&nbsp;of&nbsp;L&nbsp;Wei,&nbsp;Comp&nbsp;Phys&nbsp;Comm&nbsp;120&nbsp;(1999)&nbsp;222&nbsp;is:<br>
&gt;&gt;&gt;&nbsp;#&nbsp;Example&nbsp;a=17/2,&nbsp;b=19/2,&nbsp;c=7,&nbsp;d=25/2,&nbsp;e=8,&nbsp;f=17/2,&nbsp;g=8,&nbsp;h=21/2,&nbsp;j=19/2<br>
&gt;&gt;&gt;&nbsp;from&nbsp;wigner3jPy&nbsp;import&nbsp;wigner3j<br>
&gt;&gt;&gt;&nbsp;w=wigner3j.<a href="#Wigner9j">Wigner9j</a>(18,20,15,26,17,18,17,22,20)<br>
&gt;&gt;&gt;&nbsp;val=w()<br>
&gt;&gt;&gt;&nbsp;print(val)<br>
11232115495301/39929553143172000<br>
&gt;&gt;&gt;&nbsp;print(float(val))<br>
0.000281298301913<br>
&nbsp;<br>
&gt;&gt;&gt;&nbsp;#&nbsp;Example&nbsp;a=b=c=d=15,&nbsp;e=3,&nbsp;f=g=15,&nbsp;h=18,&nbsp;j=10<br>
&gt;&gt;&gt;&nbsp;w=wigner3j.<a href="#Wigner9j">Wigner9j</a>(31,31,31,31,7,31,31,37,21)<br>
&gt;&gt;&gt;&nbsp;val=w()<br>
&gt;&gt;&gt;&nbsp;print(val)<br>
-547565113/120743891688*(299/1015058)^(1/2)<br>
&gt;&gt;&gt;&nbsp;print(float(val))<br>
-7.7832461531e-05<br>
&nbsp;<br>
&gt;&gt;&gt;&nbsp;#&nbsp;Example&nbsp;a=45,&nbsp;b=30,&nbsp;c=20,&nbsp;d=45,&nbsp;e=15,&nbsp;f=35,&nbsp;g=90,&nbsp;h=45&nbsp;j=45<br>
&gt;&gt;&gt;&nbsp;w=wigner3j.<a href="#Wigner9j">Wigner9j</a>(91,61,41,91,31,71,181,91,91)<br>
&gt;&gt;&gt;&nbsp;val=w()<br>
&gt;&gt;&gt;&nbsp;print(val)<br>
-87/534014*(183549/11490754345)^(1/2)<br>
&gt;&gt;&gt;&nbsp;print(float(val))<br>
-6.51130967999e-07<br>
&nbsp;<br>
&gt;&gt;&gt;&nbsp;#&nbsp;Example&nbsp;a=60,&nbsp;b=70,&nbsp;c=130,&nbsp;d=50,&nbsp;e=70,&nbsp;f=120,&nbsp;g=60,&nbsp;h=50&nbsp;j=40<br>
&gt;&gt;&gt;&nbsp;w=wigner3j.<a href="#Wigner9j">Wigner9j</a>(121,141,261,101,141,241,121,101,81)<br>
&gt;&gt;&gt;&nbsp;val=w()<br>
&gt;&gt;&gt;&nbsp;print(float(val))<br>
5.3525392414e-16<br>
&nbsp;<br>
&gt;&gt;&gt;&nbsp;#&nbsp;Example&nbsp;a=100,&nbsp;b=80,&nbsp;c=50=50,&nbsp;e=100,&nbsp;f=70,&nbsp;g=60,&nbsp;h=50&nbsp;j=100<br>
&gt;&gt;&gt;&nbsp;w=wigner3j.<a href="#Wigner9j">Wigner9j</a>(201,161,101,101,201,141,121,101,201)<br>
&gt;&gt;&gt;&nbsp;val=w()<br>
&gt;&gt;&gt;&nbsp;print(float(val))<br>
1.05597798066e-07<br>
&nbsp;<br>
&gt;&gt;&gt;&nbsp;#&nbsp;Example&nbsp;a=&nbsp;b=&nbsp;c=d&nbsp;=15,&nbsp;e=3,&nbsp;f=g=15,&nbsp;h=18,&nbsp;j=30&nbsp;of&nbsp;Lai,&nbsp;Comp.&nbsp;Phys.&nbsp;Comm.&nbsp;70&nbsp;(1992)<br>
&gt;&gt;&gt;&nbsp;w=wigner3j.<a href="#Wigner9j">Wigner9j</a>(31,31,31,31,7,31,31,37,61)<br>
&gt;&gt;&gt;&nbsp;val=w()<br>
&gt;&gt;&gt;&nbsp;print(val)<br>
-6945/378144107*(1/814)^(1/2)<br>
&gt;&gt;&gt;&nbsp;print(float(val))<br>
-6.43728460983e-07<br>
&nbsp;<br>
&gt;&gt;&gt;&nbsp;#&nbsp;Example&nbsp;a=45,&nbsp;b=30,&nbsp;c=15,&nbsp;d=45,&nbsp;e=15,&nbsp;f=30,&nbsp;g=90,&nbsp;h=j=45&nbsp;of&nbsp;Lai,&nbsp;Comp.&nbsp;Phys.&nbsp;Comm.&nbsp;70&nbsp;(1992)<br>
&gt;&gt;&gt;&nbsp;#&nbsp;and&nbsp;Srinivasa&nbsp;Rao,&nbsp;Comp.&nbsp;Phys.&nbsp;Comm.&nbsp;56&nbsp;(1989)&nbsp;231<br>
&gt;&gt;&gt;&nbsp;w=wigner3j.<a href="#Wigner9j">Wigner9j</a>(91,61,31,91,31,61,181,91,91)<br>
&gt;&gt;&gt;&nbsp;val=w()<br>
&gt;&gt;&gt;&nbsp;print(val)<br>
1/8281<br>
&gt;&gt;&gt;&nbsp;print(float(val))<br>
0.000120758362517<br>&nbsp;</tt></td></tr>
<tr><td>&nbsp;</td>
<td width="100%">Methods defined here:<br>
<dl><dt><a name="Wigner9j-__call__"><strong>__call__</strong></a>(self)</dt><dd><tt>Compute&nbsp;the&nbsp;exact&nbsp;value.<br>
The&nbsp;value&nbsp;is&nbsp;returned&nbsp;as&nbsp;an&nbsp;instance&nbsp;of&nbsp;surd.Surd&nbsp;recalling<br>
the&nbsp;arguments&nbsp;that&nbsp;had&nbsp;been&nbsp;provided&nbsp;at&nbsp;instantiation&nbsp;time.</tt></dd></dl>

<dl><dt><a name="Wigner9j-__init__"><strong>__init__</strong></a>(self, j1, j2, j3, j4, j5, j6, j7, j8, j9)</dt><dd><tt>Ctor&nbsp;with&nbsp;9&nbsp;integer&nbsp;values.<br>
All&nbsp;arguments&nbsp;of&nbsp;the&nbsp;Python&nbsp;function&nbsp;represent&nbsp;the&nbsp;multiplicities&nbsp;2*j1+1,&nbsp;2*j2+1,...,&nbsp;2*j9+1&nbsp;of<br>
the&nbsp;nominal&nbsp;arguments.</tt></dd></dl>

<hr>
Data descriptors defined here:<br>
<dl><dt><strong>__dict__</strong></dt>
<dd><tt>dictionary&nbsp;for&nbsp;instance&nbsp;variables&nbsp;(if&nbsp;defined)</tt></dd>
</dl>
<dl><dt><strong>__weakref__</strong></dt>
<dd><tt>list&nbsp;of&nbsp;weak&nbsp;references&nbsp;to&nbsp;the&nbsp;object&nbsp;(if&nbsp;defined)</tt></dd>
</dl>
</td></tr></table></td></tr></table><p>
<table width="100%" cellspacing=0 cellpadding=2 border=0 summary="section">
<tr bgcolor="#eeaa77">
<td colspan=3 valign=bottom>&nbsp;<br>
<font color="#ffffff" face="helvetica, arial"><big><strong>Functions</strong></big></font></td></tr>
    
<tr><td bgcolor="#eeaa77"><tt>&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;</tt></td><td>&nbsp;</td>
<td width="100%"><dl><dt><a name="-wigner3nj_1k"><strong>wigner3nj_1k</strong></a>(j, l, k)</dt><dd><tt>The&nbsp;generic&nbsp;3nj&nbsp;symbol&nbsp;of&nbsp;the&nbsp;first&nbsp;kind&nbsp;with&nbsp;half-integer&nbsp;arguments.<br>
The&nbsp;three&nbsp;arguments&nbsp;are&nbsp;vectors&nbsp;the&nbsp;fractions.Fraction&nbsp;type,&nbsp;read&nbsp;along&nbsp;three&nbsp;rows&nbsp;in&nbsp;the&nbsp;standard&nbsp;notation.<br>
Yutsis&nbsp;et&nbsp;al&nbsp;eq.&nbsp;(17.1)</tt></dd></dl>
 <dl><dt><a name="-wigner3nj_2k"><strong>wigner3nj_2k</strong></a>(j, l, k)</dt><dd><tt>The&nbsp;generic&nbsp;3nj&nbsp;symbol&nbsp;of&nbsp;the&nbsp;second&nbsp;kind&nbsp;called&nbsp;with&nbsp;half-integer&nbsp;arguments.<br>
The&nbsp;three&nbsp;arguments&nbsp;are&nbsp;vectors&nbsp;the&nbsp;fractions.Fraction&nbsp;type,&nbsp;read&nbsp;along&nbsp;3&nbsp;rows&nbsp;in&nbsp;the&nbsp;standard&nbsp;notation.<br>
Yutsis&nbsp;et&nbsp;al&nbsp;eq.&nbsp;(17.2).&nbsp;Note&nbsp;that&nbsp;for&nbsp;the&nbsp;12j&nbsp;case&nbsp;the&nbsp;usual&nbsp;definition&nbsp;involves<br>
a&nbsp;different&nbsp;(a.k.a.&nbsp;symmetrized)&nbsp;symbol.</tt></dd></dl>
</td></tr></table>
</body></html>

==> anc/Wigner3jPy/setup.py <==
from distutils.core import setup
import glob

version = '0.1.0'
doc_prefix = 'doc/'

setup(
    name='wigner3jPy',
    version=version,
    url='http://www.strw.leidenuniv.nl/~mathar',
    author='Richard J. Mathar',
    author_email='mathar@strw.leidenuniv.nl',
    description='Wigner-3jm and 3nj Symbols of Angular Momentum Algebra',
    classifiers=['Development Status :: 3 - Alpha',
                 'License :: OSI Approved :: BSD License',
                 'Operating System :: OS Independent',
                 'Programming Language :: Python :: 3.1',
                 'Intended Audience :: Science/Research',
                 'Natural Language :: English',
                 'Topic :: Scientific/Engineering :: Physics',
                ],

    packages=['wigner3jPy'],
    data_files=[('',['doc/surd.html','doc/wigner3j.html'])],
    scripts=[],
    ext_modules=[]
)


==> anc/Wigner3jPy/wigner3jPy/__init__.py <==
""" wigner3jPy is a python3 package to compute Wigner symbols.

The module surd contains an implementation of exact square roots with
real values (i.e. square roots of negative numbers are not implemented).

The module wigner3j allows computation of Wigner-3jm, 6j, 9j, 12j and 15j symbols
as representations of these square roots.

"""

__all__ = [
    "surd",
    "wigner3j"
    ]



==> anc/Wigner3jPy/wigner3jPy/surd.py <==
""" Python3.1 definition of a simple class of square roots of rational numbers.
Numbers of this type are stored with attributes 'pref' and 'disc',
both of type fractions.Fraction, in the class Surd and have a numerical value of pref*sqrt(disc).
The supported manipulations are multiplication, division, to some degree
subtraction and addition, string conversion (for printing), conversion
to a float() or decimal,  building the absolute value abs(), the unary negation,
testing against being an exact integer or rational number, and conversions
to these.

The class SurdVec is an additive variant, a vector of instances of type Surd
which assume a value which is the sum of all components of the vector.

==usage==
python3
>>> from wigner3jPy import surd

"""
import sys
import numbers
import fractions
import math
import decimal
import nzmath.arith1
import nzmath.prime
import nzmath.factor.misc

class Surd(numbers.Number):
        """ Square roots of rational numbers.
        These are products of a prefactor (attribute pref) and an implicit square root of a
        discriminant (attribute disc), both of type Fraction and therefore with a precise representation.

        >>> s = surd.Surd(3,5)  # 3*sqrt(5)
        >>> print(s)
        3*(5)^(1/2)

        >>> from fractions import Fraction
        >>> s = surd.Surd(3,Fraction(1,5)) # 3*sqrt(1/5)
        >>> print(s)
        3*(1/5)^(1/2)
        >>> s = surd.Surd(2,Fraction(1,4)) # 2*sqrt(1/4)
        >>> print(s)
        1
        >>> a = surd.Surd(Fraction(2,3),Fraction(7,8))
        >>> print(a) 
        1/3*(7/2)^(1/2)
        >>> b = surd.Surd(234,Fraction(11,12))
        >>> print(b)
        39*(33)^(1/2)
        >>> c=a/b
        >>> print(c)
        1/117*(7/66)^(1/2)
        """

        def __init__(self,pref=0,disc=1):
                """ Ctor with the prefactor and the discriminant as the two arguments.
                The two arguments can individually be of type int or type Fraction.
                """
                if isinstance(pref, int):
                        self.pref = fractions.Fraction(pref,1)
                elif isinstance(pref,numbers.Rational):
                        self.pref = fractions.Fraction(pref)
                else:
                        raise ValueError('Invalid factor for Surd: %s' % pref)

                if disc <0:
                        raise ValueError('Nevative discriminant for Surd: %s' % disc)
                elif isinstance(disc, int):
                        self.disc = fractions.Fraction(disc,1)
                elif isinstance(disc, numbers.Rational):
                        self.disc = fractions.Fraction(disc)
                else:
                        raise ValueError('Invalid discriminant for Surd: %s' % disc)
                self._normalize()


        def __str__(self):
                """ Create a human-readable string representation.
                The format is a/b*(c/d)^(1/2) if all four integer components a to d are non-trivial.
                If the prefactor is 1, only (c/d)^(1/2) is printed, if the discriminant is 1, only a/b.
                """
                s = ""
                if self.pref != 1:
                        s += str(self.pref)
                elif self.disc == 1:
                        s += "1"
                if self.pref != 0 and self.disc != 1:
                        if self.pref != 1:
                                s += "*"
                        s += "(" + str(self.disc) + ")^(1/2)" 
                return s

        def _normalize(self):
                """ Normalize by cancellation of some common factors.
                This is done by moving squares of the discriminant's numerator or denominator to the
                prefactor, and keeping the numerator of discriminant and denominator of the prefactor coprime
                (and vice versa). This is called basically with each instantiation.
                >>> n = surd.Surd(1,12)  # define sqrt(12)
                >>> n = n._normalize()  # move the factor 4 (already done by the previous line, actually)
                >>> print(n)
                2*(3)^(1/2)
                """

                if self.pref == 0:
                        self.disc = fractions.Fraction(1,1)
                        return

                if self.pref != 0:
                        if self.disc != 1:
                                # Remove a common factor in denominator of prefactor and numerator of discriminant
                                g = fractions.gcd( self.pref.denominator, self.disc.numerator)
                                if g != 1:
                                        self.pref *= g
                                        self.disc /= g**2

                                # Remove a common factor in numerator of prefactor and denominator of discriminant
                                g = fractions.gcd( self.pref.numerator, self.disc.denominator)
                                if g != 1:
                                        self.disc *= g**2
                                        self.pref /= g

                # Move a prospective square factor in the numerator of the discriminant to the prefactor
                cnumer = self.disc.numerator
                sq = nzmath.factor.misc.squarePart(cnumer)
                self.pref *= sq
                self.disc /= sq**2

                # Move a prospective square factor in the denominator of the discriminant to the prefactor
                cnumer = self.disc.denominator
                sq = nzmath.factor.misc.squarePart(cnumer)
                self.pref /= sq
                self.disc *= sq**2

        def __mul__(self,other):
                """ Return the product self*other
                >>> from fractions import Fraction
                >>> a = surd.Surd(3,7)  # 3*sqrt(7)
                >>> b = surd.Surd(3,Fraction(1,7))  # 3*sqrt(1/7)
                >>> print(a*b)  # product is 9
                9
                """
                if isinstance(other,int):
                        return Surd(self.pref * other, self.disc)
                elif isinstance(other,fractions.Fraction):
                        return Surd(self.pref * other, self.disc)
                elif isinstance(other,Surd):
                        return Surd(self.pref * other.pref, self.disc * other.disc)
                else:
                        return NotImplemented

        def __imul__(self,other):
                """ Return the product self*other, modifying self.
                """
                if isinstance(other, (int, fractions.Fraction) ):
                        self.pref *= other
                        self._normalize()
                        return self
                elif isinstance(other, Surd ):
                        self.pref *= other.pref
                        self.disc *= other.disc
                        self._normalize()
                        return self
                else:
                        # presumbably other is of type SurdVec which is forwarded
                        return NotImplemented

        def __rmul__(self,other):
                """ Return the product self*other.
                In support of cases where the first factor is not a Surd but a Fraction or an int.
                """
                return self*other


        def __truediv__(self,other):
                """ Return the divided self/other
                """
                if isinstance(other,int):
                        return Surd(self.pref / other, self.disc)
                elif isinstance(other,fractions.Fraction):
                        return Surd(self.pref / other, self.disc)
                elif isinstance(other, Surd ):
                        return Surd(self.pref / other.pref, self.disc/other.disc)
                else:
                        return NotImplemented

        def __rtruediv__(self,other):
                """ Return other/self.
                >>> from fractions import Fraction
                >>> a = Fraction(3,5) # 3/5
                >>> b = surd.Surd(7,8) # 7*sqrt(8) = 14*sqrt2)
                >>> print(a/b)
                3/70*(1/2)^(1/2)
                """
                if isinstance(other,int):
                        # multiply other with the inverted self
                        newpref = fractions.Fraction(other*self.pref.denominator,self.pref.numerator)
                        newdisc = fractions.Fraction(self.disc.denominator,self.disc.numerator)
                        return Surd(newpref, newdisc)
                elif isinstance(other,fractions.Fraction):
                        newpref = fractions.Fraction(other.numerator*self.pref.denominator,other.denominator*self.pref.numerator)
                        newdisc = fractions.Fraction(self.disc.denominator,self.disc.numerator)
                        return Surd(newpref, newdisc)
                else:
                        return NotImplemented

        def __abs__(self):
                """ Return the absolute value, sign turned positive.
                >>> a = surd.Surd(-3,7)  # -3*sqrt(7)
                >>> b = a.abs()
                >>> print(b)
                3*(7)^(1/2)
                """
                return Surd(abs(self.pref), self.disc)

        def __neg__(self):
                """ Return the negated value.
                """
                # Toggle the sign of the prefactor.
                return Surd(-self.pref, self.disc)

        def is_integer(self):
                """ Returns whether self has an integer value.
                >>> a = surd.Surd(3,4) # 3*sqrt(4)=6 is integer
                >>> a.is_integer()
                True
                >>> a = surd.Surd(3,5) # 3*sqrt(5) is not integer
                >>> a.is_integer()
                False
                """
                if self.pref ==0 or self.disc == 0:
                        return True
                if self.disc ==1 and self.pref.denominator == 1:
                        return True
                else:
                        return False

        def is_rational(self):
                """ Returns whether self has a value in the rationals.
                A True value means that a conversion to a Fraction is exact.
                >>> a = surd.Surd(3,Fraction(4,100)) # 3*sqrt(4/100)= 3*2/10 = 3/5 is rational
                >>> a.is_rational()
                True
                >>> a = surd.Surd(3,5) # 3*sqrt(5) is not integer
                >>> a.is_rational()
                False
                """
                # Since _normalize() is called with every ctor, it suffices to check whether the discriminant is 1 or zero.
                if self.disc == 0 or self.disc ==1:
                        return True
                else:
                        return False

        def signum(self):
                """ The sign of the number.
                Returns 0 if zero, +1 if larger than zero, -1 if smaller than zero.
                """
                if self.pref == 0 or self.disc ==0:
                        return 0
                elif self.pref >0:
                        return 1
                else:
                        return -1

        def __eq__(a,b):
                """ a==b
                Test numerical equality.
                """
                if isinstance(b, (int, fractions.Fraction) ):
                        if a.is_rational():
                                return a.pref == b
                        else:
                                return False
                elif isinstance(b, Surd):
                        # Different sign means different numbers
                        if a.signum() != b.signum():
                                return False
                        # Both signs the same, including case zero
                        # Forward to comparison of both numbers squared in the Fractions class.
                        else:
                                asqr = a**2
                                bsqr = b**2
                                return asqr.to_fraction() == bsqr.to_fraction()
                else:
                        return NotImplemented

        def __lt__(a,b):
                """ a<b
                Compare numerical value in the signed (arithmetic) sense.
                >>> from wigner3jPy import *
                >>> from fractions import *
                >>> f = surd.Surd(1,17) ; print(f)
                (17)^(1/2)
                >>> f < 4 # the square root of 17 is not smaller than 4.
                False
                """
                if isinstance(b, (int, fractions.Fraction) ):
                        if a.is_rational():
                                return a.pref < b
                        elif a.signum() < 0 and b >= 0 or a.signum() ==0 and b >0:
                                return True
                        elif a.signum() == 0 and b == 0:
                                return False
                        else:
                                asqr = a**2
                                if a.signum() > 0 and b > 0:
                                        return asqr.to_fraction() < b**2
                                elif a.signum() < 0 and b < 0:
                                        return asqr.to_fraction() > b**2
                                else:
                                        return NotImplemented
                elif isinstance(b, Surd):
                        # Different sign leads to a cheap comparison, whereas
                        # the same sign means we are moving on to a comparison of 
                        # the squares of both numbers in the fractions.Fraction domain.
                        if a.signum() > b.signum():
                                return False
                        elif a.signum() < b.signum():
                                return True
                        elif a.signum() == 0 and b.signum() ==0 :
                                return False
                        else:
                                asqr = a**2
                                bsqr = b**2
                                if a.signum() > 0 and b.signum() >0 :
                                        return asqr.to_fraction() < bsqr.to_fraction()
                                elif a.signum() < 0 and b.signum() <0 :
                                        return asqr.to_fraction() > bsqr.to_fraction()
                                else:
                                        return NotImplemented
                else:
                        return NotImplemented

        def __pow__(self,n):
                """ Return the value raised to the n-th power, n an integer.
                With n=0, the result is defined to be 1.
                >>> from wigner3jPy import *
                >>> from fractions.Fraction import *
                >>> z = surd.Surd(Fraction(-3,7),Fraction(3,8)) # sets -3/7*sqrt(3/8) = -3/14*sqrt(3/2)
                >>> z2 = z**2
                >>> print(z2)
                27/392
                >>> z3 = z**3
                >>> print(z3)
                -81/5488*(3/2)^(1/2)
                """
                if isinstance(n, int):
                        if n <0:
                                # negative power yields the inverse of the equivalent positive power.
                                nabs = abs(n)
                                if n % 2 ==0:
                                        # even power n
                                        return Surd(1/(self.pref**nabs * self.disc**(nabs//2)),1)
                                else:
                                        return Surd(1/(self.pref**nabs * self.disc**(nabs//2)),1/self.disc)
                        elif n ==0:
                                # define x**0 =1 as with the other numeric types
                                return Surd(1,1)
                        elif n % 2 ==0:
                                # even power n
                                return Surd(self.pref**n * self.disc**(n//2),1)
                        else:
                                return Surd(self.pref**n * self.disc**(n//2),self.disc)
                else:
                        return NotImplemented

        def __int__(self):
                """ Convert to integer if this can be done exactly.
                >>> a = surd.Surd(-3,9) # define -3*sqrt(9)
                >>> int(a)   # which turns out to be -9 and therefore convertible.
                -9
                """
                if self.is_integer():
                        return self.pref.numerator
                else:
                        raise ValueError('Impossible conversion Surd(%s,%s) to integer.' % (self.pref,self.disc))

        def to_fraction(self):
                """ Convert to a rational number if this can be done exactly.
                >>> a = surd.Surd(3,Fraction(4,100)) # 3*sqrt(4/100)=3/5
                >>> type(a)
                <class 'wigner3jPy.surd.Surd'>
                >>> b = a.to_fraction(a)
                >>> type(b)
                <class 'fractions.Fraction'>
                """
                if self.is_rational():
                        return self.pref
                else:
                        raise ValueError('Impossible conversion Surd(%s,%s) to rational.' % (self.pref,self.disc))

        def __add__(self,other):
                """ self+other with a  result usually of type Surd.
                Adding generic surds requires to build vectors of surds to
                keep arithmetic exact; in this case an instance of SurdVec is returned.
                >>> from fractions import Fraction
                >>> half = Fraction(1,2)
                >>> tenth = Fraction(1,10)
                >>> a = surd.Surd(1,half) ; b= surd.Surd(1,tenth)
                >>> print(a+b)
                (1/2)^(1/2)+(1/10)^(1/2)
                """
                if self.signum() == 0:
                        if isinstance(other, (int, fractions.Fraction) ):
                                return Surd(other,1)
                        else:
                                return other
                if other == 0:
                        return self
                if isinstance( other, (int, fractions.Fraction, Surd) ):
                        r = other / self
                        if r.is_rational():
                                mixpref = 1 + r.to_fraction()
                                return Surd(mixpref*self.pref, self.disc )
                        else:
                                if isinstance( other, Surd):
                                        return SurdVec([self,other])
                                else:
                                        return SurdVec([self,Surd(other,1)])
                else:
                        return NotImplemented

        def __sub__(self,other):
                """ self minus other if the result can be represented as a Surd or SurdVec.
                >>> from fractions import Fraction
                >>> half = Fraction(1,2)
                >>> tenth = Fraction(1,10)
                >>> a = surd.Surd(1,half) ; b= surd.Surd(1,tenth)
                >>> print(a-b)
                (1/2)^(1/2)-(1/10)^(1/2)
                """
                if self.signum() == 0:
                        if isinstance(other, (int, fractions.Fraction) ):
                                return Surd(-other,1)
                        else:
                                return -other
                if other == 0:
                        return self
                if isinstance( other, (int, fractions.Fraction, Surd) ):
                        r = other / self
                        if r.is_rational():
                                mixpref = 1 - r.to_fraction()
                                return Surd(mixpref*self.pref, self.disc )
                        else:
                                if isinstance( other, Surd):
                                        return SurdVec([self,-other])
                                else:
                                        return SurdVec([self,Surd(-other,1)])
                else:
                        return NotImplemented

        def __float__(self):
                """ Convert self to a floating point number which is returned.
                >>> from fractions import Fraction
                >>> a = surd.Surd(1, 3) # define sqrt(3)
                >>> print(float(a))
                1.73205080757
                """
                return float(self.pref)*math.sqrt(float(self.disc))

        def to_decimal(self):
                """ Convert self to a decimal.Decimal instance.
                The accuracy of the result is a function of decimal.getcontext().prec .
                >>> from wigner3jPy import surd
                >>> a = surd.Surd(1, 3) # define sqrt(3)
                >>> d = a.to_decimal()
                >>> print(d)
                1.73205080756887729352744634151
                """
                if self.is_integer():
                        return decimal.Decimal(int(self.pref))
                elif self.is_rational():
                        f = decimal.Decimal(self.pref.numerator) / decimal.Decimal(self.pref.denominator)
                        return f
                else:
                        # Relative error in the result is set by the sum of the relative errors in prefactor
                        # and square root, where the relative error in the square root is half of the relative error    
                        # in the discriminant. So two protective digits while converting the Fractions are sufficient.
                        decimal.getcontext().prec += 2
                        f = decimal.Decimal(self.pref.numerator) / decimal.Decimal(self.pref.denominator)
                        s = decimal.Decimal(self.disc.numerator) / decimal.Decimal(self.disc.denominator)
                        d = f*s.sqrt()
                        decimal.getcontext().prec -= 2
                        return d
        
class SurdVec(numbers.Number):
        """ Sums of square roots of rational numbers.
        The sums (and with signs, differences) of items of the surd.Surd class are
        represented as vectors of these items, attribute SurdVec.v .
        An empty SurdVec.v is equivalent to the numerical value zero.
        """

        def __init__(self,pref=0,disc=1):
                """ The ctor accepts a vector of instances of surd.Vec as the first argument,
                or creates a simple number of type surd.Surd as the sole entry of the vector with the
                prefactor and the discriminant as arguments.
                """
                self.v = []
                if isinstance(pref, list):
                        self.v = pref
                        self.__normalize__()
                elif pref != 0:
                        c = Surd(pref,disc)
                        self.v.append(c)

        def __str__(self):
                """ Create a human-readable string representation
                This is simply a chain of the strings of the indidual components as
                described for the surd.Surd class, with plusses inserted where necessary.
                >>> from wigner3jPy import *
                >>> from fractions import *
                >>> v1 = surd.Surd(Fraction(1),Fraction(1,2)) # set 1/sqrt(2)
                >>> v2 = surd.Surd(Fraction(1),Fraction(1,3)) # set 1/sqrt(3)
                >>> s = v1+v2
                >>> print(s)
                (1/2)^(1/2)+(1/3)^(1/2)
                """
                if len(self.v) ==0:
                        return "0"
                s = ""
                for i,c in enumerate(self.v):
                        if i >0 and c.signum() >= 0:
                                s += "+"
                        s += str(c)
                return s

        def __mul__(self,other):
                """ Return the product self*other
                """
                res = SurdVec()
                if isinstance(other, (int,fractions.Fraction,Surd) ):
                        for i,c in enumerate(v):
                                res += v[i] * other
                elif isinstance(other, SurdVec):
                        for i,c in enumerate(v):
                                res += other * v[i]
                else:
                        raise ValueError('Unknown type %s.' % type(other) )
                return res

        def __rmul__(self,other):
                """ Return the product self*other.
                In support of cases where the first factor is not a SurdVec but a Fraction or an int or a Surd.
                """
                return self*other

        def __neg__(self):
                """ Return the negated value.
                """
                res = SurdVec()
                for c in self.v:
                        res.v.append(-c)
                return res

        def __add__(self,other):
                """ self+other .
                """
                if len(self.v) == 0:
                        return other
                else:
                        res = SurdVec(self.v)
                        if isinstance(other, (int,fractions.Fraction) ):
                                if other != 0:
                                        s = Surd(other,1)
                                        res.v.append(s)
                        elif isinstance(other, Surd ):
                                if other != 0:
                                        res.v.append(other)
                        elif isinstance(other, SurdVec):
                                res.v.extend(other.v)
                        res.__normalize__()
                        return res

        def __sub__(self,other):
                """ self minus other .
                """
                if len(self.v) == 0:
                        return -other
                else:
                        res = SurdVec(self.v)
                        if isinstance(other, (int,fractions.Fraction) ):
                                if other != 0:
                                        s = Surd(-other,1)
                                        res.v.append(s)
                        elif isinstance(other, Surd ):
                                if other != 0:
                                        res.v.append(-other)
                        elif isinstance(other, SurdVec):
                                for c in other.v:
                                        res.v.append(-c)
                        res.__normalize__()
                        return res

        def __float__(self):
                """ Convert self to a floating point number.
                >>> from wigner3jPy import surd
                >>> from fractions import Fraction
                >>> v1 = surd.Surd(1,Fraction(15399994,15399993)) # define sqrt(15399994/15399993)
                >>> print(float(v1))
                1.00000003247
                >>> d=v1-1
                >>> print(float(d))
                3.24675466984e-08
                """
                # Prevent cancelation of digits by referring to an intermediate Decimal implementation
                if len(self.v) == 0:
                        return(float(0))
                elif len(self.v) ==1:
                        return float( self.v[0])
                else:
                        # Save precision, use the floating-point precision in the conversion to Decimal,
                        # and set the precision back to its value at the time of the call.
                        orgprec = decimal.getcontext().prec
                        decimal.getcontext().prec = sys.float_info.dig
                        f = self.to_decimal()
                        decimal.getcontext().prec = orgprec
                        return float(f)

        def __normalize__(self):
                """ Compress pairs of numbers which are additively compatible.
                Pairs of items in self.v which can be added to build a single
                surd.Surd are condensed into a single vector item.
                """
                # Collect the intermediate (compressed) result in the list l,
                # each component of type surd.Surd.
                l = []
                # walk through the components of self.v and compile on top of the existing l[]
                for c in self.v:
                        # Keep a flag to indicate whether c has been added to a compoment of l;
                        # If this does not succeed, append c to l[].
                        mrgd = False
                        for i,h in enumerate(l):
                                # Cannot use h+= c here with a try and except because this generates an
                                # endless recurrence of surd._iadd__
                                r = c / h
                                if r.is_rational():
                                        mixpref = 1 - r.to_fraction()
                                        h.pref *= mixpref
                                        h.pref._normalize__()
                                        mrgd = True
                                        break
                        if not mrgd:
                                l.append(c)
                # Remove values in l[] which are zero and don't contribute.
                for i in reversed(range(len(l))):
                        if l[i] ==0:
                                l[i:i]  = []
                self.v = l

        def to_decimal(self):
                """ Convert self to a Decimal instance.
                The precision of the result is implied by the decimal.getcontext() enabled at the time of the call.
                >>> from wigner3jPy import surd
                >>> from fractions import Fraction
                >>> v1 = surd.Surd(1,Fraction(154,153)) # define sqrt(154/153)
                >>> d = v1-1 # define sqrt(154/153)-1
                >>> print(d.to_decimal())
                0.003262651409100497595535206517
                >>> v1 = surd.Surd(1,Fraction(15399994,15399993))
                >>> d = v1-1 # define sqrt(15399994/15399993)-1
                >>> print(d.to_decimal())
                3.246754669843768481961486820E-8
                """
                if len(self.v) == 0:
                        return decimal.Decimal(0)
                elif len(self.v) == 1:
                        return self.v[0].to_decimal()
                else:
                        # The implementation is a naive upwinding of the local temporary precision
                        # until the result is stable to within the context's precision.
                        orgprec = decimal.getcontext().prec
                        ref = decimal.Decimal(0)
                        for c in self.v:
                                ref += c.to_decimal()
                        while True:
                                decimal.getcontext().prec += 3
                                nr = decimal.Decimal(0)
                                for c in self.v:
                                        nr += c.to_decimal()
                                # has abs(nr-ref) < abs(nr) converged to the relative precision?
                                if abs(nr-ref) < abs(nr).scaleb(-orgprec):
                                        decimal.getcontext().prec = orgprec
                                        return decimal.getcontext().create_decimal(nr)
                                ref=nr


==> anc/Wigner3jPy/wigner3jPy/wigner3j.py <==
""" Python3.1 implementations of Wigner-3jm and 3nj values.
The values are defined by creating instances of the various Python classes which have the
angular momenta represented by twice their actual values, 2j and 2m, (Wigner3jm) or 
by their multiplicity, 2j+1, (Wigner6j, Wigner9j, Wigner12j, Wigner15j, Wigner18j).
This provides some safety to the initialization and allows the user to bypass fractions.Fraction.
The values are then computed at the time the instances are "called," which returns
instances of the surd.Surd or surd.SurdVec class.
==usage==
python3
>>> from wigner3jPy import wigner3j
 
"""

from wigner3jPy import surd
import fractions
import math

class Wigner3jm:
        """ One Wigner 3jm value (j1,j2,j;m1,m2,m).
        The value is instantiated with 6 integer arguments which are twice the nominal values.
        >>> # Example for arguments j1=3/2, j2=2, j=3/2, m1=1, m2=3/2, m3=1
        >>> w = wigner3j.Wigner3jm(3,4,3,2,3,2)
        >>> val=w()
        >>> print(val) # result is zero because m1+m2+m3 != 0
        0
        >>>  # Example with arguments set to j1=5/2, j2=2, j=7/2, m1=3/2, m2=-1, m3=-1/2.
        >>>  # Note this is the corresponding Clebsch-Gordan coefficient divided by sqrt(8)
        >>> w = wigner3j.Wigner3jm(5,4,7,3,-2,-1)
        >>> val=w()
        >>> print(val)
        -11/6*(1/70)^(1/2)
        >>> print(float(val))
        -0.219125245045

        """

        def __init__(self,j1,j2,j,m1,m2,m):
                """ Ctor with 6 integer values, all arguments doubled.
                This sets up the value where all of the 6 arguments, angular momenta and projected components,
                are twice the true values, ie, where all 6 arguments to the program are integer.  The actual value is
                not computed by the ctor, which only stores the true values (halved arguments) for later computation.
                """
                if not isinstance(j1,int) or not isinstance(j2,int) or not isinstance(j,int) \
                        or not isinstance(m1,int) or not isinstance(m2,int) or not isinstance(m,int):
                        raise ValueError('Non-integer argument to Wigner3jm.')
                self.J1 = fractions.Fraction(j1,2)
                self.J2 = fractions.Fraction(j2,2)
                self.J3 = fractions.Fraction(j,2)
                self.M1 = fractions.Fraction(m1,2)
                self.M2 = fractions.Fraction(m2,2)
                self.M3 = fractions.Fraction(m,2)

        def __call__(self):
                """ Compute the exact value.
                The value is returned as an instance of surd.Surd recalling
                the arguments that had been provided at instantiation time.
                """
                return self._toSurd(self.J1,self.J2,self.J3,self.M1,self.M2,self.M3)

        @staticmethod
        def _toSurd(J1,J2,J,M1,M2,M):
                """ The call with 6 half-integer arguments of the fractions.Fraction type.
                """

                # Check triangular condition on the j-triple.
                if Wigner3jm.triangle(J1,J2,J) ==0:
                        return 0
                # Check sum condition on the 3m.
                if M1+M2+M != 0:
                        return 0
                if abs(M1) > J1 or abs(M2) > J2 or abs(M) > J:
                        return 0
                if int(M1-J1) != M1-J1 or int(M2-J2) != M2-J2 or int(J-M) != J-M:
                        return 0
                ksum = fractions.Fraction(0,1)
                kmin = max(0,J2-M1-J,J1+M2-J)
                kmax = min(J1+J2-J,J1-M1,J2+M2)
                k = int(kmin)
                while k <= kmax:
                        f = fractions.Fraction(1, math.factorial(k))
                        f /= math.factorial(int(J1+J2-J-k))
                        f /= math.factorial(int(J1-M1-k))
                        f /= math.factorial(int(J2+M2-k))
                        f /= math.factorial(int(J-J2+M1+k))
                        f /= math.factorial(int(J-J1-M2+k))
                        if k % 2 ==0:
                                ksum += f
                        else:
                                ksum -= f
                        k += 1

                if ksum != 0:
                        if int(J1-J2-M) %2 != 0:
                                ksum *= -1
                        f = math.factorial(int(J+J1-J2))
                        f *= math.factorial(int(J-J1+J2))
                        f *= math.factorial(int(J1+J2-J))
                        f *= math.factorial(int(J+M))
                        f *= math.factorial(int(J-M))
                        f *= math.factorial(int(J1-M1))
                        f *= math.factorial(int(J1+M1))
                        f *= math.factorial(int(J2-M2))
                        f *= math.factorial(int(J2+M2))
                        s = fractions.Fraction(f, math.factorial(int(J1+J2+J+1)))
                        return surd.Surd(ksum,s)
                else:
                        return 0

        @staticmethod
        def triangle(J1,J2,J):
                """ The triangle coefficient of the three angular momenta.
                Returns the integer zero if the triangle condition is violated, else
                an instance of surd.Surd.
                Yutsis et al eq. (4.5)
                """
                if abs(J1-J2)> J:
                        return 0
                if J1+J2 < J:
                        return 0
                f = math.factorial(int(J1+J2-J))
                f *= math.factorial(int(J1-J2+J))
                f *= math.factorial(int(J2-J1+J))
                s = fractions.Fraction(f, math.factorial(int(J1+J2+J+1)))
                return surd.Surd(1,s)

        @staticmethod
        def isTriangle(J1,J2,J):
                """ Checks whether the triangle condition of 3 angular momenta is met.
                False if the triangle condition is violated.
                """
                if abs(J1-J2)> J:
                        return False
                elif J1+J2 < J:
                        return False
                else:
                        return True

class Wigner6j:
        """ A value of the 6j symbol (j1,j1,j2 ; j4,j5,j6).
        The instantiation of the symbol is by feeding the program with the 6 integer values of the multiplicities 2*j_i+1.
        >>> # Example with arguments j1=5, j2=4, j3=4, j4=3/2, j5=7/2, j6=5/2
        >>> w = wigner3j.Wigner6j(11,9,9,4,8,6)
        >>> val=w()
        >>> print(val)
        -1/12*(13/14)^(1/2)
        >>> print(float(val))
        -0.080302009305
        >>> print(val.to_decimal())  
        -0.0803020093049526277711327714970

        >>> # Example with nominal arguments j1=7/2, j2=7/2, j3=3, j4=5/2, j5=3/2, j6=3:
        >>> w = wigner3j.Wigner6j(8,8,7,6,4,7)
        >>> val=w()
        >>> print(val)
        0
        >>> # Arguments j1=38,j2=71/2,j3=9/2,j4=27/2,j5=17,j6=40
        >>> w = wigner3j.Wigner6j(77,72,10,28,35,81)
        >>> val=w()
        >>> print(val)
        -1/7*(91049387/22406715411)^(1/2)
        >>> print(float(val))
        -0.00910649752704

        """

        def __init__(self,j1,j2,j3,j4,j5,j6):
                """ Ctor with 6 integer values.
                The values of arguments of the Python function are the multiplicities 2*j1+1, 2*j2+1,..., 2*j6+1, not
                the actual half-integer j.
                """
                if not isinstance(j1,int) or not isinstance(j2,int) or not isinstance(j3,int) \
                        or not isinstance(j4,int) or not isinstance(j5,int) or not isinstance(j6,int):
                        raise ValueError('Non-integer argument to Wigner6j.')
                self.J1 = fractions.Fraction(j1-1,2)
                self.J2 = fractions.Fraction(j2-1,2)
                self.J3 = fractions.Fraction(j3-1,2)
                self.J4 = fractions.Fraction(j4-1,2)
                self.J5 = fractions.Fraction(j5-1,2)
                self.J6 = fractions.Fraction(j6-1,2)

        def __call__(self):
                """ Compute the exact value.
                The value is returned as an instance of surd.Surd based on the arguments that had been fixed
                at instantiation time.
                """
                return self._toSurd(self.J1,self.J2,self.J3,self.J4,self.J5,self.J6)

        @staticmethod
        def _toSurd(J1,J2,J3,L1,L2,L3):
                """ The evaluation (Python "call")  with 6 arguments of the fractions.Fraction type.
                Yutsis et al eq (16.2a)
                """

                # Check triangular conditions. These quick tests don't detect accidental zeros.
                # See Beyer et al Act. Appl Mathem. 7 (1986) 257; Raynal et al J. Phys A 26 (1993) 2607.
                t = Wigner3jm.triangle(J1,J2,J3)
                if t == 0:
                        return 0
                t *= Wigner3jm.triangle(J1,L2,L3)
                if t == 0:
                        return 0
                t *= Wigner3jm.triangle(L1,J2,L3)
                if t == 0:
                        return 0
                t *= Wigner3jm.triangle(L1,L2,J3)
                if t == 0:
                        return 0

                zsum = fractions.Fraction(0,1)
                # The mininum of the loop variable is set equivalent to the superset of the triangular factors.
                zmin = max(0,J1+J2+J3,J1+L2+L3,L1+J2+L3,L1+L2+J3)
                zmax = min(J1+J2+L1+L2,J1+J3+L1+L3,J2+J3+L2+L3)
                z = int(zmin)
                while z <= zmax:
                        f = fractions.Fraction(math.factorial(z+1), math.factorial(int(z-J1-J2-J3)))
                        f /= math.factorial(int(z-J1-L2-L3))
                        f /= math.factorial(int(z-L1-J2-L3))
                        f /= math.factorial(int(z-L1-L2-J3))
                        f /= math.factorial(int(J1+J2+L1+L2-z))
                        f /= math.factorial(int(J1+J3+L1+L3-z))
                        f /= math.factorial(int(J2+J3+L2+L3-z))
                        if z % 2 ==0:
                                zsum += f
                        else:
                                zsum -= f
                        z += 1

                if zsum != 0:
                        return t*zsum
                else:
                        return 0

def wigner3nj_1k(j,l,k):
        """ The generic 3nj symbol of the first kind with half-integer arguments.
        The three arguments are vectors the fractions.Fraction type, read along three rows in the standard notation.
        Yutsis et al eq. (17.1)
        """
        if len(j) != len(l) or len(j) != len(k):
                raise ValueError('Incompatible vector lengths.')
        n = len(j)
        # Check triangular conditions for every 6j symbol involved.
        for i in range(n-1):
                if not Wigner3jm.isTriangle(j[i],j[i+1],l[i]):
                        return 0
                elif not Wigner3jm.isTriangle(k[i+1],k[i],l[i]):
                        return 0
        if not Wigner3jm.isTriangle(j[n-1],k[0],l[n-1]):
                return 0
        if not Wigner3jm.isTriangle(j[0],k[n-1],l[n-1]):
                return 0

        # The variable R is part of the phase factor.
        R = sum(j)+sum(l)+sum(k)
        # Determine the maximum range of the loop variable that may yield nonzero contributions.
        x = abs(j[0]-k[0])
        for i in range(1,n):
                x = max(x,abs(j[i]-k[i]))
        xmax = j[0]+k[0]
        for i in range(1,n):
                xmax = min(xmax,j[i]+k[i])
        xsum = surd.Surd(0,1)
        while x <= xmax:
                # Accumulate the product of the 6j symbols in the variable f.
                f = Wigner6j._toSurd(j[0],k[0],x,k[1],j[1],l[0])
                for i in range(1,n-1):
                        if f != 0:
                                f *= Wigner6j._toSurd(j[i],k[i],x,k[i+1],j[i+1],l[i])
                if f != 0:
                        f *= Wigner6j._toSurd(j[n-1],k[n-1],x,j[0],k[0],l[n-1])
                f *= 2*x+1
                # Inspect the phase factor (-1)**(R+(n-1)*x)) to add or subtract the current product.
                if int(R+(n-1)*x) %2 ==0:
                        xsum += f
                else:
                        xsum -= f
                x += 1
        return xsum

def wigner3nj_2k(j,l,k):
        """ The generic 3nj symbol of the second kind called with half-integer arguments.
        The three arguments are vectors the fractions.Fraction type, read along 3 rows in the standard notation.
        Yutsis et al eq. (17.2). Note that for the 12j case the usual definition involves
        a different (a.k.a. symmetrized) symbol.
        """
        # A first rough test that the three argument vectors have equal length.
        if len(j) != len(l) or len(j) != len(k):
                raise ValueError('Incompatible vector lengths.')
        n = len(j)
        # Check triangular conditions on every 6j symbol involved.
        # This is a speed-up operation which avoids running the loop below in case this yields all zeros.
        for i in range(n-1):
                if not Wigner3jm.isTriangle(j[i],j[i+1],l[i]):
                        return 0
                elif not Wigner3jm.isTriangle(k[i+1],k[i],l[i]):
                        return 0
        if not Wigner3jm.isTriangle(j[n-1],j[0],l[n-1]):
                return 0
        if not Wigner3jm.isTriangle(k[0],k[n-1],l[n-1]):
                return 0

        # Part of the exponent of the phase factor in variable R.
        R = sum(j)+sum(l)+sum(k)
        # Determine maximum range of the loop variable which might allow non-vanishing contributions.
        x = abs(j[0]-k[0])
        for i in range(1,n):
                x = max(x,abs(j[i]-k[i]))
        xmax = j[0]+k[0]
        for i in range(1,n):
                xmax = min(xmax,j[i]+k[i])
        xsum = surd.Surd(0,1)
        while x <= xmax:
                f = Wigner6j._toSurd(j[0],k[0],x,k[1],j[1],l[0])
                for i in range(1,n-1):
                        if f != 0:
                                f *= Wigner6j._toSurd(j[i],k[i],x,k[i+1],j[i+1],l[i])
                if f != 0:
                        f *= Wigner6j._toSurd(j[n-1],k[n-1],x,k[0],j[0],l[n-1])
                f *= 2*x+1
                # The phase factor is (-1)^(R+n*x), rendered as a plus or minus.
                if int(R+n*x) %2 ==0:
                        xsum += f
                else:
                        xsum -= f
                x += 1
        return xsum

class Wigner9j:
        """ Computation of a value of a Wigner 9j symbol.
        The nine argument of the instantiation are the 9 integers representing the individual 2*j+1.
        The suite of examples of L Wei, Comp Phys Comm 120 (1999) 222 is:
        >>> # Example a=17/2, b=19/2, c=7, d=25/2, e=8, f=17/2, g=8, h=21/2, j=19/2
        >>> from wigner3jPy import wigner3j
        >>> w=wigner3j.Wigner9j(18,20,15,26,17,18,17,22,20)
        >>> val=w()
        >>> print(val)
        11232115495301/39929553143172000
        >>> print(float(val))
        0.000281298301913

        >>> # Example a=b=c=d=15, e=3, f=g=15, h=18, j=10
        >>> w=wigner3j.Wigner9j(31,31,31,31,7,31,31,37,21)
        >>> val=w()
        >>> print(val)
        -547565113/120743891688*(299/1015058)^(1/2)
        >>> print(float(val))
        -7.7832461531e-05

        >>> # Example a=45, b=30, c=20, d=45, e=15, f=35, g=90, h=45 j=45
        >>> w=wigner3j.Wigner9j(91,61,41,91,31,71,181,91,91)
        >>> val=w()
        >>> print(val)
        -87/534014*(183549/11490754345)^(1/2)
        >>> print(float(val))
        -6.51130967999e-07

        >>> # Example a=60, b=70, c=130, d=50, e=70, f=120, g=60, h=50 j=40
        >>> w=wigner3j.Wigner9j(121,141,261,101,141,241,121,101,81)
        >>> val=w()
        >>> print(float(val))
        5.3525392414e-16

        >>> # Example a=100, b=80, c=50=50, e=100, f=70, g=60, h=50 j=100
        >>> w=wigner3j.Wigner9j(201,161,101,101,201,141,121,101,201)
        >>> val=w()
        >>> print(float(val))
        1.05597798066e-07

        >>> # Example a= b= c=d =15, e=3, f=g=15, h=18, j=30 of Lai, Comp. Phys. Comm. 70 (1992)
        >>> w=wigner3j.Wigner9j(31,31,31,31,7,31,31,37,61)
        >>> val=w()
        >>> print(val)
        -6945/378144107*(1/814)^(1/2)
        >>> print(float(val))
        -6.43728460983e-07

        >>> # Example a=45, b=30, c=15, d=45, e=15, f=30, g=90, h=j=45 of Lai, Comp. Phys. Comm. 70 (1992)
        >>> # and Srinivasa Rao, Comp. Phys. Comm. 56 (1989) 231
        >>> w=wigner3j.Wigner9j(91,61,31,91,31,61,181,91,91)
        >>> val=w()
        >>> print(val)
        1/8281
        >>> print(float(val))
        0.000120758362517
        """

        def __init__(self,j1,j2,j3,j4,j5,j6,j7,j8,j9):
                """ Ctor with 9 integer values.
                All arguments of the Python function represent the multiplicities 2*j1+1, 2*j2+1,..., 2*j9+1 of
                the nominal arguments.
                """
                if not isinstance(j1,int) or not isinstance(j2,int) or not isinstance(j3,int) \
                        or not isinstance(j4,int) or not isinstance(j5,int) or not isinstance(j6,int) \
                        or not isinstance(j7,int) or not isinstance(j8,int) or not isinstance(j9,int):
                        raise ValueError('Non-integer argument to Wigner9j.')
                self.J1 = fractions.Fraction(j1-1,2)
                self.J2 = fractions.Fraction(j2-1,2)
                self.J3 = fractions.Fraction(j3-1,2)
                self.J4 = fractions.Fraction(j4-1,2)
                self.J5 = fractions.Fraction(j5-1,2)
                self.J6 = fractions.Fraction(j6-1,2)
                self.J7 = fractions.Fraction(j7-1,2)
                self.J8 = fractions.Fraction(j8-1,2)
                self.J9 = fractions.Fraction(j9-1,2)

        def __call__(self):
                """ Compute the exact value.
                The value is returned as an instance of surd.Surd recalling
                the arguments that had been provided at instantiation time.
                """
                return self._toSurd(self.J1, self.J2, self.J3, self.J4, self.J5, self.J6,
                        self.J7, self.J8, self.J9)

        @staticmethod
        def _toSurd(J1,J2,J3,L1,L2,L3,K1,K2,K3):
                """ The call with 9 half-integer arguments of the fractions.Fraction type.
                Yutsis et al eq (18.2)
                """
                # Check triangular conditions
                if not Wigner3jm.isTriangle(J1,J2,J3):
                        return 0
                elif not Wigner3jm.isTriangle(L1,L2,L3):
                        return 0
                elif not Wigner3jm.isTriangle(K1,K2,K3):
                        return 0
                else:
                        xsum = surd.Surd(0,1)
                        x = min(abs(J1-K3),abs(L1-K2),abs(L3-J2))
                        while x <= J1+K3 and x <= L1+K2 and x <= L3+J2:
                                f = Wigner6j._toSurd(L1,L2,L3,J2,x,K2)
                                if f != 0:
                                        f *= Wigner6j._toSurd(K1,K2,K3,x,J1,L1)
                                if f != 0:
                                        f *= Wigner6j._toSurd(J1,J2,J3,L3,K3,x)
                                f *= 2*x+1
                                if int(2*x) %2 ==0:
                                        xsum += f
                                else:
                                        xsum -= f
                                x += 1
                        return xsum

class Wigner12j:
        """ A value of a Wigner 12j symbol of the first or second kind.
        The arguments of the instantiation are the 12 integers representing the individual 2*j+1, plus
        and an integer argument indicating the kind. The order of the arguments for the second kind is following
        the symmetric version of Yutsis et al.

        >>> # Example with nominal values j1=0 j2=j3=j4=j5=j6=1, j7=0, j8=j9=j10=j11=j12 =1, 1st kind:
        >>> from wigner3jPy import wigner3j
        >>> w=wigner3j.Wigner12j(1,3,3,3,3,3,1,3,3,3,3,3,1)
        >>> val=w()
        >>> print(val)
        1/54
        >>> print(float(val))
        0.0185185185185

        >>> # Example j1=j2= 1, j3=j4=j5=j6=j7=2, j8=j9=1, j10=2, j11=1, j12=2, 1st kind:
        >>> w=wigner3j.Wigner12j(3,3,5,5,5,5,5,3,3,5,3,5,1)
        >>> val=w()
        >>> print(val)
        -7/3000*(7/3)^(1/2)
        >>> print(float(val))
        -0.00356422554052

        >>> # Example j1=j3=j5=j6=j8=j11=j12=2, j2=j4=j7=j9=j10=1, 1st kind:
        >>> w=wigner3j.Wigner12j(5,3,5,3,5,5,3,5,3,3,5,5,1)
        >>> val=w()
        >>> print(val)
        1/600*(7/3)^(1/2)
        >>> print(float(val))
        0.00254587538609

        >>> # Example j1=10, j2=7, j3=8, j4=6, j5=9, j6=10, j7=6, j8=8, j9=7,  j10=9, j11=10, j12=7, 1st kind:
        >>> w=wigner3j.Wigner12j(21,15,17,13,19,21,13,17,15,19,21,15,1)
        >>> val=w()
        >>> print(val)
        438509/135635524675*(957/910)^(1/2)
        >>> print(float(val))
        3.31543358353e-06

        >>> # Example j1=20, j2=15, j3=9, j4=10, j5=14, j6=18, j7=j8=15, j9=9,  j10=8, j11=10, j12=12, 1st kind:
        >>> w=wigner3j.Wigner12j(41,31,19,21,29,37,31,31,19,17,21,25,1)
        >>> val=w()
        >>> print(val)
        -28068059458324/13772930246561475*(2/1431494295)^(1/2)
        >>> print(float(val))
        -7.61739062208e-08
        >>> print(val.to_decimal())
        -7.61739062208134988323567428967E-8
        """
        def __init__(self,j1,j2,j3,j4,j5,j6,j7,j8,j9,j10,j11,j12,typ):
                """ Ctor with integer values 2j+1 followed by an integer type.
                """
                if not isinstance(j1,int) or not isinstance(j2,int) or not isinstance(j3,int) \
                        or not isinstance(j4,int) or not isinstance(j5,int) or not isinstance(j6,int) \
                        or not isinstance(j7,int) or not isinstance(j8,int) or not isinstance(j9,int) \
                        or not isinstance(j10,int) or not isinstance(j11,int) or not isinstance(j12,int):
                        raise ValueError('Non-integer 2j+1 argument to Wigner12j.')
                self.J1 = fractions.Fraction(j1-1,2)
                self.J2 = fractions.Fraction(j2-1,2)
                self.J3 = fractions.Fraction(j3-1,2)
                self.J4 = fractions.Fraction(j4-1,2)
                self.L1 = fractions.Fraction(j5-1,2)
                self.L2 = fractions.Fraction(j6-1,2)
                self.L3 = fractions.Fraction(j7-1,2)
                self.L4 = fractions.Fraction(j8-1,2)
                self.K1 = fractions.Fraction(j9-1,2)
                self.K2 = fractions.Fraction(j10-1,2)
                self.K3 = fractions.Fraction(j11-1,2)
                self.K4 = fractions.Fraction(j12-1,2)
                if not isinstance(typ,int) or typ <1 or typ >3:
                        raise ValueError('Invalid kind argument %s to Wigner12j.' % typ)
                self.kind = typ

        def __call__(self):
                """ Compute the exact value.
                The value is returned as an instance of surd.Surd using
                the arguments that had been provided at instantiation time.
                """
                if self.kind ==1:
                        return self._toSurd1(self.J1, self.J2, self.J3, self.J4, self.L1, self.L2,
                                self.L3, self.L4, self.K1, self.K2, self.K3, self.K4)
                elif self.kind ==2:
                        return self._toSurd2(self.J1, self.J2, self.J3, self.J4, self.L1, self.L2,
                                self.L3, self.L4, self.K1, self.K2, self.K3, self.K4)

        @staticmethod
        def _toSurd1(J1,J2,J3,J4,L1,L2,L3,L4,K1,K2,K3,K4):
                """ 12j symbol with 12 half-integer arguments.
                The 12 arguments are of the fractions.Fraction type as read row by row in the standard notation.
                Yutsis et al eq (19.1).
                """
                return wigner3nj_1k([J1,J2,J3,J4],[L1,L2,L3,L4],[K1,K2,K3,K4])

        @staticmethod
        def _toSurd2(J1,J2,J3,J4,L1,L2,L3,L4,K1,K2,K3,K4):
                """ Symmetric 12j symbol of the 2nd kind with half-integer arguments.
                The 12 arguments are of the fractions.Fraction type, row by row in the standard notation.
                Yutsis et al eq (19.3).
                """
                # This is the symmetrized version, so calling wigner3nj_2k() would need permutation of the arguments
                # and a phase recalculation.
                # Check triangular conditions first.
                if not Wigner3jm.isTriangle(K1,J1,L1):
                        return 0
                elif not Wigner3jm.isTriangle(K3,J1,L2):
                        return 0
                elif not Wigner3jm.isTriangle(K1,J2,L3):
                        return 0
                elif not Wigner3jm.isTriangle(K3,J2,L4):
                        return 0
                else:
                        xsum = surd.Surd(0,1)
                        # Loop over the free variable of the 6j factors and accumulate the sum in xsum.
                        x = max(abs(K1-K2),abs(K3-K4),abs(J3-J1),abs(J4-J2))
                        while x <= K1+K2 and x <= K3+K4 and x <= J3+J1 and x <= J2+J4:
                                f = Wigner6j._toSurd(K1,K2,x,J3,J1,L1)
                                if f != 0:
                                        f *= Wigner6j._toSurd(K3,K4,x,J3,J1,L2)
                                if f != 0:
                                        f *= Wigner6j._toSurd(K1,K2,x,J4,J2,L3)
                                if f != 0:
                                        f *= Wigner6j._toSurd(K3,K4,x,J4,J2,L4)
                                f *= 2*x+1
                                xsum += f
                                x += 1
                        # R is the exponent in the phase factor (-1)^R.
                        R = L1-L2-L3+L4
                        if int(R) %2 ==0:
                                return xsum
                        else:
                                return -xsum


class Wigner15j:
        """ A value of the Wigner 15j symbol of the first to fifth kind.
        The arguments of the instantiation are the 15 integers representing the individual 2*j+1, plus
        an integer indicating the kind. The values returned by a "call" to the instance
        is of type surd.Surd or surd.SurdVec.
        >>> from wigner3jPy import *

        >>> # Example j1=9/2, j2=j3=3, j4=5, j5=9/2, l1=7/2, l2=2,...  kind=1
        >>> w=wigner3j.Wigner15j(10,7,7,11,10,8,3,11,4,10,5,6,6,6,3,1) ;
        >>> val=w();
        >>> print(val)
        -13/1829520*(13/6)^(1/2)

        >>> # Example j1=9/2, j2=5/2, j3=9/2, j4=5, j5=5/2, l1=2, l2=4,...  kind=2
        >>> w=wigner3j.Wigner15j(10,6,10,11,6,5,9,8,8,7,8,8,10,7,4,2) 
        >>> val=w()
        >>> print(val)
        10327/143434368*(1/42)^(1/2)
        >>> print(float(val))
        1.11095459009e-05

        >>> # Example k1=5, k1'=3, k=5, k'=5/2, k2=5/2, k2'=5/2, p1=3, p=9/2, p2=1, j1=1, j1'=2, j=5/2, j'=5, j2=7/2, j2'=1  kind=3
        >>> w=wigner3j.Wigner15j(11,7,11,6,5,6,7,10,11,9,3,5,6,11,8,3)
        >>> val=w()
        >>> print(val)
        19267/8324316000*(1/2)^(1/2) # .1636630126e-5

        >>> # Example j1=2.5, k1=2.5, s1=2, k1'=4, j1'=3.5, p=1, l=1.5, s=2.5 l'=3.5 p'=3.5 j2=4 k2=4.5 s2=3.5 k2'=4 j2'=1, 4th kind
        >>> w=wigner3j.Wigner15j(6,6,5,9,8,3,4,6,8,8,9,10,8,9,3,4)
        >>> val=w();
        >>> print(val)
        0

        >>> # Example j1=4, k1=1.5, s1=1.5, k1'=2.5, j1'=2, p=2.5, l=4.5, s=4, l'=1.5 p'=0.5 j2=1.5 k2=1 s2=3 k2'=4 j2'=3.5
        >>> w=wigner3j.Wigner15j(9,4,4,6,5,6,10,9,4,2,4,3,7,9,8,4)
        >>> val=w()
        >>> print(val)
        -5/54432*(1/14)^(1/2)
        >>> print(float(val))
        -2.45500111986e-05

        >>> # Two examples for the 5th kind:
        >>> w=wigner3j.Wigner15j(4,7,4,11,10,8,9,8,8,9,5,7,9,4,8,5)
        >>> val=w() ; print(val)
        30607/1173553920*(1/5)^(1/2)
        >>> print(float(val))
        1.16636025701e-05

        >>> w=wigner3j.Wigner15j(11,6,10,9,6,5,9,3,8,10,5,4,8,10,7,5)
        >>> val=w() ; print(val)
        -27397/1746360000*(13/231)^(1/2)
        >>> print(float(val))
        -3.72164479622e-06
        """
        def __init__(self,j1,j2,j3,j4,j5,l1,l2,l3,l4,l5,k1,k2,k3,k4,k5,typ):
                """ Ctor with integer values, each representing the multiplicity 2j+1 of the nominal argument, and a type.
                """
                if not isinstance(j1,int) or not isinstance(j2,int) or not isinstance(j3,int) \
                        or not isinstance(j4,int) or not isinstance(j5,int) or not isinstance(l1,int) \
                        or not isinstance(l2,int) or not isinstance(l3,int) or not isinstance(l4,int) \
                        or not isinstance(l5,int) or not isinstance(k1,int) or not isinstance(k2,int) \
                        or not isinstance(k3,int) or not isinstance(k4,int) or not isinstance(k5,int):
                        raise ValueError('Non-integer 2j+1 argument to Wigner15j.')
                self.J1 = fractions.Fraction(j1-1,2)
                self.J2 = fractions.Fraction(j2-1,2)
                self.J3 = fractions.Fraction(j3-1,2)
                self.J4 = fractions.Fraction(j4-1,2)
                self.J5 = fractions.Fraction(j5-1,2)
                self.L1 = fractions.Fraction(l1-1,2)
                self.L2 = fractions.Fraction(l2-1,2)
                self.L3 = fractions.Fraction(l3-1,2)
                self.L4 = fractions.Fraction(l4-1,2)
                self.L5 = fractions.Fraction(l5-1,2)
                self.K1 = fractions.Fraction(k1-1,2)
                self.K2 = fractions.Fraction(k2-1,2)
                self.K3 = fractions.Fraction(k3-1,2)
                self.K4 = fractions.Fraction(k4-1,2)
                self.K5 = fractions.Fraction(k5-1,2)
                if not isinstance(typ,int) or typ <1 or typ >5:
                        raise ValueError('Invalid kind argument %s to Wigner15j.' % typ)
                self.kind = typ

        def __call__(self):
                """ Compute the exact value.
                The value is returned as an instance of surd.Surd or surd.SurdVec based
                on the arguments that had been provided at instantiation time.
                """
                if self.kind ==1:
                        return self._toSurd1(self.J1, self.J2, self.J3, self.J4, self.J5, self.L1, self.L2,
                                self.L3, self.L4, self.L5, self.K1, self.K2, self.K3, self.K4, self.K5)
                elif self.kind ==2:
                        return self._toSurd2(self.J1, self.J2, self.J3, self.J4, self.J5, self.L1, self.L2,
                                self.L3, self.L4, self.L5, self.K1, self.K2, self.K3, self.K4, self.K5)
                elif self.kind ==3:
                        return self._toSurd3(self.J1, self.J2, self.J3, self.J4, self.J5, self.L1, self.L2,
                                self.L3, self.L4, self.L5, self.K1, self.K2, self.K3, self.K4, self.K5)
                elif self.kind ==4:
                        return self._toSurd4(self.J1, self.J2, self.J3, self.J4, self.J5, self.L1, self.L2,
                                self.L3, self.L4, self.L5, self.K1, self.K2, self.K3, self.K4, self.K5)
                elif self.kind ==5:
                        return self._toSurd5(self.J1, self.J2, self.J3, self.J4, self.J5, self.L1, self.L2,
                                self.L3, self.L4, self.L5, self.K1, self.K2, self.K3, self.K4, self.K5)

        @staticmethod
        def _toSurd1(J1,J2,J3,J4,J5,L1,L2,L3,L4,L5,K1,K2,K3,K4,K5):
                """ 15j symbol of the first kind with half-integer arguments.
                The 15 arguments are of the fractions.Fraction type, 5 values per row in the standard notation.
                Yutsis et al eq. (17.1)
                """
                return wigner3nj_1k([J1,J2,J3,J4,J5],[L1,L2,L3,L4,L5],[K1,K2,K3,K4,K5])

        @staticmethod
        def _toSurd2(J1,J2,J3,J4,J5,L1,L2,L3,L4,L5,K1,K2,K3,K4,K5):
                """ 15j symbol of the 2nd kind with half-integer arguments.
                The 15 arguments are of the fractions.Fraction type, 5 values per row, in the Yutsis notation.
                Yutsis et al eq (17.2)
                """
                return wigner3nj_2k([J1,J2,J3,J4,J5],[L1,L2,L3,L4,L5],[K1,K2,K3,K4,K5])

        @staticmethod
        def _toSurd3(K1,K1p,K,Kp,K2,K2p,P1,P,P2,J1,J1p,J,Jp,J2,J2p):
                """ 15j symbol of the 3rd kind with half-integer arguments.
                The 15 arguments are of the fractions.Fraction type read row by row in the Yutsis notation;
                First row k1, k1', k, k', k2, k2'; second row p1, p, p2; third row j1, j1', j, j', j2, j2'.
                Yutsis et al eq (20.3)
                """
                # Check triangular conditions, two from the 6j symbol
                if not Wigner3jm.isTriangle(K,Kp,P):
                        return 0
                elif not Wigner3jm.isTriangle(Jp,J,P):
                        return 0
                else:
                        xsum = surd.Surd(0,1)
                        x = abs(K-J)
                        while x <= K+J:
                                f = Wigner6j._toSurd(K,J,x,Jp,Kp,P)
                                if f != 0:
                                        f *= Wigner9j._toSurd(K,J,x,K1,J1,P1,K2,J2,P2)
                                if f != 0:
                                        f *= Wigner9j._toSurd(Kp,Jp,x,K1p,J1p,P1,K2p,J2p,P2)
                                f *= 2*x+1
                                # The phase factor in each factor is (-1)^(x+p-j-k')
                                R = x+P-J-Kp
                                if int(R) %2 == 0:
                                        xsum += f
                                else:
                                        xsum -= f
                                x += 1
                        return xsum

        @staticmethod
        def _toSurd4(J1,K1,S1,K1p,J1p,P,L,S,Lp,Pp,J2,K2,S2,K2p,J2p):
                """ 15j symbol of the 4th kind with half-integer arguments.
                The 15 arguments are of the fractions.Fraction type read row by row in the Yutsis notation;
                First row j1, k1, s1, k1', j1'; second row p, l, s, l', p'; third row j2, k2, s2, k2', j2'.
                See Yutsis et al eq (20.6), also El-Batanoni et al in Nucl Phys 82 (1966) 407 which corrects two typos
                """
                # Check triangular conditions, two from each 6j symbol
                if not Wigner3jm.isTriangle(J1,K1,P):
                        return 0
                elif not Wigner3jm.isTriangle(K2p,J2p,P):
                        return 0
                elif not Wigner3jm.isTriangle(J2,K2,Pp):
                        return 0
                elif not Wigner3jm.isTriangle(K1p,J1p,Pp):
                        return 0
                elif not Wigner3jm.isTriangle(K1,K1p,S):
                        return 0
                elif not Wigner3jm.isTriangle(K2,K2p,S):
                        return 0
                else:
                        xsum = surd.Surd(0,1)
                        x = max(abs(J1-J2p),abs(J2-J1p),abs(K1-K2p))
                        while x <= J1+J2 and x <= J2+J1p and x <= K1+K2p:
                                f = Wigner9j._toSurd(J1,J2p,x,L,S2,J2,S1,Lp,J1p)
                                if f != 0:
                                        f *= Wigner6j._toSurd(J1,J2p,x,K2p,K1,P)
                                if f != 0:
                                        f *= Wigner6j._toSurd(J2,J1p,x,K1p,K2,Pp)
                                if f != 0:
                                        f *= Wigner6j._toSurd(K1,K2p,x,K2,K1p,S)
                                f *= 2*x+1
                                xsum += f
                                x += 1
                        # The phase factor is (-1)^(k1+k2-s1-s2+p+p'+2*l')
                        R = K1+K2-S1-S2+P+Pp+2*Lp
                        if int(R) %2 == 0:
                                return xsum
                        else:
                                return -xsum

        @staticmethod
        def _toSurd5(K1,K1p,J1,L1,L1p,K2,K2p,J2,L2,L2p,K3,K3p,J3,L3,L3p):
                """ 15j symbol of the 5th kind with half-integer nominal arguments.
                The 15 arguments are of the fractions.Fraction type read row by row in the Yutsis notation;
                First row k1, k1', j1, l1, l1'; second row k2, k2', j2, l2, l2'; third row k3, k3', j3, l3, l3'.
                Yutsis et al eq (20.9)
                """
                # Check triangular conditions, two from each 6j symbol
                if not Wigner3jm.isTriangle(L2,K3p,K1):
                        return 0
                elif not Wigner3jm.isTriangle(K2p,L3p,K1):
                        return 0
                elif not Wigner3jm.isTriangle(L2p,K3,K1p):
                        return 0
                elif not Wigner3jm.isTriangle(K2,L3,K1p):
                        return 0
                else:
                        xsum = surd.Surd(0,1)
                        # Loop over the outer varable x1
                        x1 = abs(L2-L3p)
                        while x1 <= L2+L3p:
                                f1 = Wigner6j._toSurd(L2,L3p,x1,K2p,K3p,K1)
                                f1 *= 2*x1+1
                                x2 = abs(L2p-L3)
                                # Loop over the inner variable x2
                                while x2 <= L2p+L3:
                                        f2 = f1
                                        if f2 != 0:
                                                # We have copied a reference to f1 above. To avoid overwriting f1,
                                                # the *= operator is not used here:
                                                f2 = f2*Wigner6j._toSurd(L2p,L3,x2,K2,K3,K1p)
                                        if f2 != 0:
                                                f2 *= Wigner9j._toSurd(L2,L3p,x1,L2p,L3,x2,J2,J3,J1)
                                        if f2 != 0:
                                                f2 *= Wigner9j._toSurd(K2p,K3p,x1,K3,K2,x2,L1,L1p,J1)
                                        if f2 != 0:
                                                f2 = f2*(2*x2+1)
                                                R = J1+J2+K1+K1p-K2+K2p-L2p+L3+x2
                                                if int(R) %2 == 0:
                                                        xsum += f2
                                                else:
                                                        xsum -= f2
                                        x2 += 1
                                x1 += 1
                        return xsum

class Wigner18j:
        """ A value of the Wigner 18j symbol of the first and second kind.
        The arguments of the instantiation are the 18 integers representing the individual 2*j+1, plus
        and an integer indicating the kind. Only the 1st and 2nd kind are currently implemented, not
        the third to 18th kind.
        """
        def __init__(self,j1,j2,j3,j4,j5,j6,l1,l2,l3,l4,l5,l6,k1,k2,k3,k4,k5,k6,typ):
                """ Ctor with integer values 2j+1 and type.
                """
                if not isinstance(j1,int) or not isinstance(l1,int) or not isinstance(k1,int) \
                        or not isinstance(j2,int) or not isinstance(l2,int) or not isinstance(k2,int) \
                        or not isinstance(j3,int) or not isinstance(l3,int) or not isinstance(k3,int) \
                        or not isinstance(j4,int) or not isinstance(l4,int) or not isinstance(k4,int) \
                        or not isinstance(j5,int) or not isinstance(l5,int) or not isinstance(k5,int) \
                        or not isinstance(j6,int) or not isinstance(l6,int) or not isinstance(k6,int):
                        raise ValueError('Non-integer 2j+1 argument to Wigner18j.')
                self.J1 = fractions.Fraction(j1-1,2)
                self.J2 = fractions.Fraction(j2-1,2)
                self.J3 = fractions.Fraction(j3-1,2)
                self.J4 = fractions.Fraction(j4-1,2)
                self.J5 = fractions.Fraction(j5-1,2)
                self.J6 = fractions.Fraction(j6-1,2)
                self.L1 = fractions.Fraction(l1-1,2)
                self.L2 = fractions.Fraction(l2-1,2)
                self.L3 = fractions.Fraction(l3-1,2)
                self.L4 = fractions.Fraction(l4-1,2)
                self.L5 = fractions.Fraction(l5-1,2)
                self.L6 = fractions.Fraction(l6-1,2)
                self.K1 = fractions.Fraction(k1-1,2)
                self.K2 = fractions.Fraction(k2-1,2)
                self.K3 = fractions.Fraction(k3-1,2)
                self.K4 = fractions.Fraction(k4-1,2)
                self.K5 = fractions.Fraction(k5-1,2)
                self.K6 = fractions.Fraction(k6-1,2)
                if not isinstance(typ,int) or typ <1 or typ >18:
                        raise ValueError('Invalid kind argument %s to Wigner18j.' % typ)
                self.kind = typ

        def __call__(self):
                """ Compute the exact value.
                The value is returned as an instance of surd.Surd based
                on the arguments that had been provided at instantiation time.
                """
                if self.kind ==1:
                        return self._toSurd1(self.J1, self.J2, self.J3, self.J4, self.J5, self.J6, self.L1, self.L2,
                                self.L3, self.L4, self.L5, self.L6, self.K1, self.K2, self.K3, self.K4, self.K5, self.K6)
                elif self.kind ==2:
                        return self._toSurd2(self.J1, self.J2, self.J3, self.J4, self.J5, self.J6, self.L1, self.L2,
                                self.L3, self.L4, self.L5, self.L6, self.K1, self.K2, self.K3, self.K4, self.K5, self.K6)
                else:
                        raise ValueError('Kind argument %s to Wigner18j not implemented.' % typ)

        @staticmethod
        def _toSurd1(J1,J2,J3,J4,J5,J6,L1,L2,L3,L4,L5,L6,K1,K2,K3,K4,K5,K6):
                """ 18j symbol of the first kind with half-integer arguments.
                The 18 arguments are of the fractions.Fraction type, read by 6 values per row in the standard notation.
                Yutsis et al eq. (17.1)
                """
                return wigner3nj_1k([J1,J2,J3,J4,J5,J6],[L1,L2,L3,L4,L5,L6],[K1,K2,K3,K4,K5,K6])

        @staticmethod
        def _toSurd2(J1,J2,J3,J4,J5,J6,L1,L2,L3,L4,L5,L6,K1,K2,K3,K4,K5,K6):
                """ 18j symbol of the 2nd kind with half-integer arguments.
                The 18 arguments are of the fractions.Fraction type, 6 values per row, in the Yutsis notation.
                Yutsis et al eq (17.2)
                """
                return wigner3nj_2k([J1,J2,J3,J4,J5,J6],[L1,L2,L3,L4,L5,L6],[K1,K2,K3,K4,K5,K6])

